Accurate Hellmann-Feynman forces from density functional calculations with augmented Gaussian basis sets

The Hellmann-Feynman (HF) theorem provides a way to compute forces directly from the electron density, enabling efficient force calculations for large systems through machine learning (ML) models for the electron density. The main issue holding back the general acceptance of the HF approach for atom-centered basis sets is the well-known Pulay force which, if naively discarded, typically constitutes an error upwards of 10 eV/Ang in forces. In this work, we demonstrate that if a suitably augmented Gaussian basis set is used for density functional calculations, the Pulay force can be suppressed and HF forces can be computed as accurately as analytical forces with state-of-the-art basis sets, allowing geometry optimization and molecular dynamics to be reliably performed with HF forces. Our results pave a clear path forwards for the accurate and efficient simulation of large systems using ML densities and the HF theorem.

==> anc/sDZHF_gbs.txt <==
spherical

****
H     0
S    10   1.00
   5485.0000                 0.7866305532D-05
    803.5000                 0.1005295712D-03
    175.7000                 0.4292187586D-03
     49.6700                 0.2200643087D-02
     14.5300                 0.8841925973D-02
      4.7790                 0.3294507491D-01
      1.6430                 0.1062259599D+00
      0.5976                 0.2801966826D+00
      0.2213                 0.4671465639D+00
      0.0834                 0.2454942559D+00
S    10   1.00
   5485.0000                 0.3164187581D-04
    803.5000                 0.3443747244D-03
    175.7000                 0.1764516658D-02
     49.6700                 0.7204531541D-02
     14.5300                 0.3639479164D-01
      4.7790                 0.1011289813D+00
      1.6430                 0.4394673698D+00
      0.5976                 0.6216447394D+00
      0.2213                -0.3927500880D+00
      0.0834                -0.6498385446D+00
S    10   1.00
   5485.0000                -0.2113496601D-02
    803.5000                 0.7788001380D-02
    175.7000                -0.3384743617D-01
     49.6700                 0.5534432944D-01
     14.5300                -0.3026864839D+00
      4.7790                 0.3857649550D+00
      1.6430                 0.1331777106D+01
      0.5976                -0.1529390499D+01
      0.2213                -0.4704435423D+00
      0.0834                 0.1020444790D+01
P    10   1.00
   5485.0000                -0.3953144014D-06
    803.5000                 0.1874336280D-05
    175.7000                -0.6531588558D-05
     49.6700                 0.1754756857D-04
     14.5300                -0.4630534015D-04
      4.7790                 0.1360128758D-03
      1.6430                 0.2868815848D+00
      0.5976                 0.5557583026D+00
      0.2213                 0.2864950363D+00
      0.0834                -0.2045185477D-04
P    10   1.00
   5485.0000                -0.5125171990D-02
    803.5000                -0.2441205404D-01
    175.7000                -0.5039057710D-01
     49.6700                -0.1319025123D+00
     14.5300                -0.2985422460D+00
      4.7790                -0.6061611919D+00
      1.6430                 0.4387209187D-01
      0.5976                 0.6711451011D+00
      0.2213                -0.2566304511D+00
      0.0834                -0.4339823222D+00
P    10   1.00
   5485.0000                 0.1941733156D-02
    803.5000                 0.7385234434D-02
    175.7000                 0.1969937929D-01
     49.6700                 0.3717438370D-01
     14.5300                 0.1169104114D+00
      4.7790                 0.1538910789D+00
      1.6430                 0.4688944216D+00
      0.5976                 0.2149323925D+00
      0.2213                -0.6304127293D+00
      0.0834                -0.3639743687D+00
D    3   1.00
      1.6430                 0.4593061289D+00
      0.5976                 0.5361263152D+00
      0.2213                 0.1682822865D+00
****
C     0
S    15   1.00
 185400.0000                 0.1088783571D-04
  27720.0000                 0.8506441568D-04
   6281.0000                 0.4516594879D-03
   1759.0000                 0.1942560951D-02
    563.5000                 0.7222977295D-02
    198.8000                 0.2371919432D-01
     75.7700                 0.6746723080D-01
     31.0200                 0.1569798290D+00
     13.6200                 0.2765216214D+00
      6.3620                 0.3421275385D+00
      3.0130                 0.2393667847D+00
      1.3150                 0.4386374021D-01
      0.5213                -0.6497603313D-02
      0.2032                -0.5589004521D-02
      0.0781                -0.1536334908D-02
S    15   1.00
 185400.0000                 0.3421095411D-01
  27720.0000                 0.6494904873D+00
   6281.0000                -0.6242704452D+00
   1759.0000                 0.6183733322D-01
    563.5000                 0.6210872426D+00
    198.8000                -0.4972906667D+00
     75.7700                -0.2898665937D+00
     31.0200                 0.4904353968D+00
     13.6200                 0.6116836611D+00
      6.3620                 0.1871587329D+00
      3.0130                -0.1096450745D+01
      1.3150                -0.7231193036D+00
      0.5213                 0.1522725691D+01
      0.2032                -0.4369363228D+00
      0.0781                -0.2429014478D+00
S    15   1.00
 185400.0000                 0.2218987068D-05
  27720.0000                 0.1714033532D-04
   6281.0000                 0.9149720755D-04
   1759.0000                 0.3908724976D-03
    563.5000                 0.1471316271D-02
    198.8000                 0.4849174561D-02
     75.7700                 0.1426176066D-01
     31.0200                 0.3465182749D-01
     13.6200                 0.6983095490D-01
      6.3620                 0.1082904129D+00
      3.0130                 0.1339434585D+00
      1.3150                -0.3823557897D-01
      0.5213                -0.4511350410D+00
      0.2032                -0.5400828335D+00
      0.0781                -0.1094902787D+00
S    15   1.00
 185400.0000                 0.2895731382D-05
  27720.0000                 0.2286524622D-04
   6281.0000                 0.1248065345D-03
   1759.0000                 0.5235758332D-03
    563.5000                 0.2057349675D-02
    198.8000                 0.6330786201D-02
     75.7700                 0.2040552423D-01
     31.0200                 0.4425242029D-01
     13.6200                 0.1090367857D+00
      6.3620                 0.1295445531D+00
      3.0130                 0.3014010253D+00
      1.3150                -0.4255995048D+00
      0.5213                -0.1363919496D+01
      0.2032                 0.1054964266D+01
      0.0781                 0.4390924328D+00
S    15   1.00
 185400.0000                 0.3926999029D-01
  27720.0000                 0.7437394753D+00
   6281.0000                -0.7144595105D+00
   1759.0000                 0.5811829407D-01
    563.5000                 0.7134913203D+00
    198.8000                -0.6337211221D+00
     75.7700                -0.4135797452D+00
     31.0200                 0.2447202441D+00
     13.6200                 0.3357703443D+00
      6.3620                -0.2636126016D+00
      3.0130                -0.8169976282D+00
      1.3150                 0.1848603279D+01
      0.5213                -0.6730417793D+00
      0.2032                -0.1239517128D+01
      0.0781                 0.1214925751D+01
S    15   1.00
 185400.0000                 0.2107230268D-01
  27720.0000                 0.4040488710D+00
   6281.0000                -0.3906278806D+00
   1759.0000                 0.2620372879D-01
    563.5000                 0.3608685138D+00
    198.8000                -0.3513084319D+00
     75.7700                -0.4109014764D+00
     31.0200                -0.4066600355D-01
     13.6200                -0.1971296964D+00
      6.3620                 0.2791792868D-01
      3.0130                 0.1382577669D+01
      1.3150                -0.8336137525D+00
      0.5213                -0.1321934023D+01
      0.2032                 0.2515039605D+01
      0.0781                -0.1528412455D+01
P    15   1.00
 185400.0000                 0.1288984479D-02
  27720.0000                 0.3944879046D-02
   6281.0000                 0.1005399460D-01
   1759.0000                 0.2257310519D-01
    563.5000                 0.4863184128D-01
    198.8000                 0.9237253653D-01
     75.7700                 0.1696585865D+00
     31.0200                 0.2429485679D+00
     13.6200                 0.3218964169D+00
      6.3620                 0.2407506480D+00
      3.0130                 0.2343939756D+00
      1.3150                -0.1125224472D+00
      0.5213                -0.4170334221D+00
      0.2032                 0.1308313623D+00
      0.0781                 0.1297100452D+00
P    15   1.00
 185400.0000                 0.8404447873D-03
  27720.0000                 0.5606805815D-02
   6281.0000                 0.1652369353D-01
   1759.0000                 0.2611880022D-01
    563.5000                 0.8595196659D-01
    198.8000                 0.8466824618D-01
     75.7700                 0.2872026510D+00
     31.0200                -0.2930797353D-01
     13.6200                 0.4331912917D+00
      6.3620                -0.1724330244D+01
      3.0130                 0.7702452802D+00
      1.3150                 0.1490918916D+01
      0.5213                -0.2003021665D+01
      0.2032                 0.1048009260D+01
      0.0781                -0.1865263527D+00
P    15   1.00
 185400.0000                 0.1658837993D-02
  27720.0000                 0.6511042087D-02
   6281.0000                 0.1633240282D-01
   1759.0000                 0.3571761327D-01
    563.5000                 0.7802579781D-01
    198.8000                 0.1403464908D+00
     75.7700                 0.2433061265D+00
     31.0200                 0.2678050168D+00
     13.6200                 0.2103186913D+00
      6.3620                -0.3385607140D+00
      3.0130                -0.5479905373D+00
      1.3150                -0.1077560169D+00
      0.5213                 0.5239434890D+00
      0.2032                 0.2892397051D+00
      0.0781                -0.5582544962D+00
P    15   1.00
 185400.0000                -0.9936063129D-08
  27720.0000                -0.7626717439D-08
   6281.0000                -0.4594617996D-08
   1759.0000                 0.6361864736D-08
    563.5000                 0.1915687449D-07
    198.8000                -0.2236835466D-03
     75.7700                -0.6888664889D-03
     31.0200                -0.3334965618D-02
     13.6200                -0.9757891403D-02
      6.3620                -0.2781542610D-01
      3.0130                -0.7210120264D-01
      1.3150                -0.2035461853D+00
      0.5213                -0.3741344513D+00
      0.2032                -0.3891270046D+00
      0.0781                -0.1682006584D+00
P    15   1.00
 185400.0000                -0.8042275865D-08
  27720.0000                 0.7550862568D-08
   6281.0000                 0.2052330192D-07
   1759.0000                -0.1280003235D-07
    563.5000                -0.3734301336D-08
    198.8000                -0.3174791003D-03
     75.7700                -0.6235452681D-03
     31.0200                -0.5152479827D-02
     13.6200                -0.8907357782D-02
      6.3620                -0.4209808499D-01
      3.0130                -0.6135973571D-01
      1.3150                -0.4065751816D+00
      0.5213                -0.5447269725D+00
      0.2032                 0.6041224281D+00
      0.0781                 0.4895100037D+00
P    15   1.00
 185400.0000                 0.1099785629D-02
  27720.0000                 0.9197763598D-03
   6281.0000                 0.8013707201D-03
   1759.0000                 0.7569918920D-02
    563.5000                -0.4194182512D-02
    198.8000                 0.4783469388D-01
     75.7700                -0.3290383454D-01
     31.0200                 0.2201703077D+00
     13.6200                -0.2385148275D+00
      6.3620                 0.7186810288D+00
      3.0130                -0.1389507440D+01
      1.3150                 0.6491505117D+00
      0.5213                 0.1163191589D+01
      0.2032                -0.2294695412D+01
      0.0781                 0.1553458200D+01
D    10   1.00
    198.8000                 0.1639831833D-07
     75.7700                -0.4644423759D-07
     31.0200                 0.6316229220D-07
     13.6200                -0.7111949403D-07
      6.3620                 0.4178505651D-07
      3.0130                -0.2576805898D-07
      1.3150                 0.2694235665D+00
      0.5213                 0.5582417552D+00
      0.2032                 0.3285901372D+00
      0.0781                -0.1279355607D-07
D    10   1.00
    198.8000                 0.6554872678D-02
     75.7700                 0.7695239321D-02
     31.0200                 0.4201322737D-01
     13.6200                 0.4679758680D-01
      6.3620                 0.1553674912D+00
      3.0130                 0.1510692275D+00
      1.3150                 0.4877369006D+00
      0.5213                 0.1592127426D+00
      0.2032                -0.6723417855D+00
      0.0781                -0.2115078222D+00
D    10   1.00
    198.8000                -0.1144265768D-01
     75.7700                -0.2544345438D-01
     31.0200                -0.6407058072D-01
     13.6200                -0.1528360421D+00
      6.3620                -0.2448675876D+00
      3.0130                -0.5414199461D+00
      1.3150                 0.1036804390D+00
      0.5213                 0.6427168306D+00
      0.2032                -0.3497463635D+00
      0.0781                -0.4277328278D+00
F    3   1.00
      1.3150                -0.4258960062D+00
      0.5213                -0.5556274882D+00
      0.2032                -0.2041862159D+00
****
N     0
S    15   1.00
 218400.0000                -0.1330863148D-04
  32650.0000                -0.1023335716D-03
   7390.0000                -0.5444956336D-03
   2069.0000                -0.2350266814D-02
    662.2000                -0.8716532419D-02
    234.5000                -0.2818440482D-01
     89.7900                -0.7951317935D-01
     36.1600                -0.1908164405D+00
     14.9000                -0.3528150721D+00
      6.2210                -0.3743336968D+00
      2.5510                -0.1211945475D+00
      1.0120                 0.5180880795D-02
      0.3996                 0.3401538680D-02
      0.1646                 0.4923517654D-02
      0.0697                -0.3538907789D-03
S    15   1.00
 218400.0000                -0.2692824657D-05
  32650.0000                -0.2149102979D-04
   7390.0000                -0.1129654255D-03
   2069.0000                -0.4939522475D-03
    662.2000                -0.1812591894D-02
    234.5000                -0.6025599492D-02
     89.7900                -0.1727331889D-01
     36.1600                -0.4501691448D-01
     14.9000                -0.9611383803D-01
      6.2210                -0.1560008828D+00
      2.5510                -0.6579119823D-01
      1.0120                 0.3186429465D+00
      0.3996                 0.5582826512D+00
      0.1646                 0.2641116779D+00
      0.0697                 0.1578634702D-01
S    15   1.00
 218400.0000                 0.4348550801D+00
  32650.0000                 0.3048875034D+00
   7390.0000                -0.8003084663D+00
   2069.0000                 0.1208922936D+01
    662.2000                -0.7192427509D+00
    234.5000                 0.9609887731D-01
     89.7900                 0.3258393077D-01
     36.1600                -0.4837450017D+00
     14.9000                -0.3644464394D+00
      6.2210                 0.6021822056D+00
      2.5510                 0.9909960227D+00
      1.0120                -0.1278566289D+01
      0.3996                -0.7229169585D-01
      0.1646                 0.1196377919D+01
      0.0697                -0.8506704362D+00
S    15   1.00
 218400.0000                 0.4136662636D+00
  32650.0000                 0.2922364584D+00
   7390.0000                -0.7614453132D+00
   2069.0000                 0.1174541181D+01
    662.2000                -0.6577863693D+00
    234.5000                 0.1664496450D+00
     89.7900                 0.3517892491D+00
     36.1600                -0.1300053949D-01
     14.9000                 0.5003435196D+00
      6.2210                -0.1166558296D+01
      2.5510                -0.1584125212D+00
      1.0120                 0.2034313238D+01
      0.3996                -0.2308862426D+01
      0.1646                 0.7468103693D+00
      0.0697                 0.3761595292D+00
S    15   1.00
 218400.0000                -0.3640124056D-05
  32650.0000                -0.2934170346D-04
   7390.0000                -0.1509099269D-03
   2069.0000                -0.6706409143D-03
    662.2000                -0.2446100556D-02
    234.5000                -0.8237065876D-02
     89.7900                -0.2340577862D-01
     36.1600                -0.6240919831D-01
     14.9000                -0.1338385848D+00
      6.2210                -0.2529514343D+00
      2.5510                -0.4732363952D-01
      1.0120                 0.1372624580D+01
      0.3996                -0.1416510445D+00
      0.1646                -0.9889908197D+00
      0.0697                -0.3349146197D-01
S    15   1.00
 218400.0000                -0.2438524719D+00
  32650.0000                -0.1716797380D+00
   7390.0000                 0.4484874497D+00
   2069.0000                -0.6871792453D+00
    662.2000                 0.3896491312D+00
    234.5000                -0.9478311713D-01
     89.7900                -0.1447775688D+00
     36.1600                -0.3268039295D-01
     14.9000                -0.1897858375D+00
      6.2210                -0.5255288466D+00
      2.5510                 0.1449223435D+01
      1.0120                 0.8049436677D-01
      0.3996                -0.1547292305D+01
      0.1646                 0.4278026931D+00
      0.0697                 0.7074902714D+00
P    15   1.00
 218400.0000                -0.2604325415D-02
  32650.0000                -0.9423158534D-02
   7390.0000                -0.2326199694D-01
   2069.0000                -0.5162865933D-01
    662.2000                -0.1068866799D+00
    234.5000                -0.2067611355D+00
     89.7900                -0.3035878375D+00
     36.1600                -0.4091036589D+00
     14.9000                 0.1351786503D-01
      6.2210                 0.6695090672D+00
      2.5510                 0.2084262312D+00
      1.0120                -0.5255607605D+00
      0.3996                -0.1399059473D+00
      0.1646                 0.3037883774D+00
      0.0697                 0.2379317742D-01
P    15   1.00
 218400.0000                 0.1152071372D-02
  32650.0000                 0.3954694443D-02
   7390.0000                 0.9419466843D-02
   2069.0000                 0.2249797046D-01
    662.2000                 0.4453444396D-01
    234.5000                 0.9358507841D-01
     89.7900                 0.1485135909D+00
     36.1600                 0.2654030140D+00
     14.9000                 0.2682588200D+00
      6.2210                 0.3582253795D+00
      2.5510                 0.2273921291D+00
      1.0120                -0.6489926049D+00
      0.3996                -0.2729234566D-01
      0.1646                 0.2440963657D+00
      0.0697                 0.5981536256D-01
P    15   1.00
 218400.0000                 0.6891111566D-03
  32650.0000                 0.8394309976D-02
   7390.0000                 0.1579442429D-01
   2069.0000                 0.4185593590D-01
    662.2000                 0.6234315211D-01
    234.5000                 0.1851158942D+00
     89.7900                 0.9308812741D-01
     36.1600                 0.3431434360D+00
     14.9000                -0.9266242955D+00
      6.2210                -0.5111796968D+00
      2.5510                 0.1929735978D+01
      1.0120                -0.1306116097D+01
      0.3996                 0.5538454642D-01
      0.1646                 0.1062042205D+00
      0.0697                 0.2486254808D+00
P    15   1.00
 218400.0000                 0.2631580963D-08
  32650.0000                 0.9798141932D-08
   7390.0000                -0.2713781469D-07
   2069.0000                 0.1664425579D-07
    662.2000                 0.1646288329D-07
    234.5000                -0.3072519339D-03
     89.7900                -0.1016258121D-02
     36.1600                -0.4801618023D-02
     14.9000                -0.1740120874D-01
      6.2210                -0.5683787624D-01
      2.5510                -0.1654679393D+00
      1.0120                -0.3322243923D+00
      0.3996                -0.3904711578D+00
      0.1646                -0.2403061727D+00
      0.0697                -0.4763949711D-01
P    15   1.00
 218400.0000                 0.6421434554D-08
  32650.0000                 0.9050174509D-09
   7390.0000                 0.7632524406D-08
   2069.0000                 0.3694258347D-08
    662.2000                -0.2835594681D-09
    234.5000                -0.3797045632D-03
     89.7900                -0.1621358672D-02
     36.1600                -0.6024075186D-02
     14.9000                -0.2672315047D-01
      6.2210                -0.7079030421D-01
      2.5510                -0.2976085387D+00
      1.0120                -0.6029076612D+00
      0.3996                 0.2596309521D+00
      0.1646                 0.6311806826D+00
      0.0697                 0.1210226760D+00
P    15   1.00
 218400.0000                -0.1302912251D-04
  32650.0000                 0.3460198913D-02
   7390.0000                 0.5555067917D-02
   2069.0000                 0.1388840163D-01
    662.2000                 0.2425211974D-01
    234.5000                 0.6570338226D-01
     89.7900                 0.2782765479D-01
     36.1600                 0.8259608984D-01
     14.9000                -0.3929611539D+00
      6.2210                 0.1267075679D-01
      2.5510                 0.1216692879D+01
      1.0120                -0.2426145276D+01
      0.3996                 0.2339961527D+01
      0.1646                -0.5761113708D+00
      0.0697                -0.6845247880D+00
D    10   1.00
    234.5000                -0.7399174809D-08
     89.7900                 0.3774702459D-09
     36.1600                 0.1353802643D-08
     14.9000                 0.1710453548D-07
      6.2210                -0.1054697983D-07
      2.5510                 0.1680703122D+00
      1.0120                 0.4735797054D+00
      0.3996                 0.5075299218D+00
      0.1646                 0.2161601184D-07
      0.0697                 0.3460251478D-08
D    10   1.00
    234.5000                 0.1642129575D-01
     89.7900                 0.3179817398D-01
     36.1600                 0.1004435766D+00
     14.9000                 0.2242002127D+00
      6.2210                 0.4935227929D+00
      2.5510                 0.3496093864D+00
      1.0120                -0.3334555358D+00
      0.3996                -0.4048575516D+00
      0.1646                 0.5295696097D+00
      0.0697                 0.6779580534D-01
D    10   1.00
    234.5000                 0.5589201437D-03
     89.7900                -0.4209172298D-02
     36.1600                 0.2547313118D-02
     14.9000                -0.2302917836D-01
      6.2210                 0.1446164261D-01
      2.5510                -0.2997306665D+00
      1.0120                -0.5462911797D+00
      0.3996                 0.4409929936D+00
      0.1646                 0.5900163464D+00
      0.0697                 0.7446697335D-01
F    3   1.00
      2.5510                 0.3029538333D+00
      1.0120                 0.5376469613D+00
      0.3996                 0.3620769427D+00
****
O     0
S    15   1.00
 250600.0000                -0.1554856905D-04
  37410.0000                -0.1209385232D-03
   8487.0000                -0.6401536512D-03
   2380.0000                -0.2748753857D-02
    765.1000                -0.1008317716D-01
    271.6000                -0.3266204403D-01
    103.3000                -0.9211196194D-01
     41.5900                -0.2121259840D+00
     17.4400                -0.3599945239D+00
      7.5080                -0.3394356234D+00
      3.1880                -0.9882909067D-01
      1.3280                -0.3023393966D-02
      0.5483                -0.7405694553D-02
      0.2305                -0.1756426788D-02
      0.0967                -0.4267855471D-03
S    15   1.00
 250600.0000                -0.3246131703D+00
  37410.0000                 0.9055169569D+00
   8487.0000                -0.1446777515D+01
   2380.0000                 0.6046498773D+00
    765.1000                 0.3576211666D+00
    271.6000                 0.2211568856D+00
    103.3000                -0.8230551983D+00
     41.5900                -0.7490507295D-01
     17.4400                 0.1007941389D+01
      7.5080                 0.4444754059D-01
      3.1880                -0.1346632290D+01
      1.3280                 0.4510661453D+00
      0.5483                 0.8737272713D+00
      0.2305                -0.5374303894D+00
      0.0967                -0.1971181004D+00
S    15   1.00
 250600.0000                 0.1495934818D+00
  37410.0000                -0.4167093333D+00
   8487.0000                 0.6673422194D+00
   2380.0000                -0.2662495372D+00
    765.1000                -0.1469701279D+00
    271.6000                -0.5221631917D-01
    103.3000                 0.5534919276D+00
     41.5900                 0.3731456774D+00
     17.4400                -0.2152192841D-01
      7.5080                -0.2078565455D+00
      3.1880                -0.1253481544D+01
      1.3280                 0.7931874993D+00
      0.5483                 0.7761822865D+00
      0.2305                -0.6778874100D+00
      0.0967                -0.1189879624D+00
S    15   1.00
 250600.0000                -0.3695005466D-05
  37410.0000                -0.2873934318D-04
   8487.0000                -0.1515886637D-03
   2380.0000                -0.6547315136D-03
    765.1000                -0.2402796750D-02
    271.6000                -0.7926375009D-02
    103.3000                -0.2295911976D-01
     41.5900                -0.5729207519D-01
     17.4400                -0.1142709592D+00
      7.5080                -0.1631038926D+00
      3.1880                -0.4324623372D-01
      1.3280                 0.3209563225D+00
      0.5483                 0.5329843566D+00
      0.2305                 0.2755039880D+00
      0.0967                 0.2118093098D-01
S    15   1.00
 250600.0000                 0.4479451128D-05
  37410.0000                 0.3551171088D-04
   8487.0000                 0.1859246321D-03
   2380.0000                 0.8234428661D-03
    765.1000                 0.2969104858D-02
    271.6000                 0.9968728333D-02
    103.3000                 0.2860112700D-01
     41.5900                 0.7480572942D-01
     17.4400                 0.1502604940D+00
      7.5080                 0.2674578695D+00
      3.1880                -0.4651473575D-01
      1.3280                -0.1369143245D+01
      0.5483                 0.2028380781D+00
      0.2305                 0.9375921143D+00
      0.0967                 0.6886519840D-01
S    15   1.00
 250600.0000                -0.1375797593D+00
  37410.0000                 0.3848871390D+00
   8487.0000                -0.6141823399D+00
   2380.0000                 0.2759647764D+00
    765.1000                 0.1649567222D+00
    271.6000                 0.1492102487D+00
    103.3000                -0.1548052270D+00
     41.5900                 0.2214277563D+00
     17.4400                 0.6979661254D+00
      7.5080                -0.1510698346D+01
      3.1880                -0.7294235430D-01
      1.3280                 0.2283640401D+01
      0.5483                -0.2155899681D+01
      0.2305                -0.2038537246D+00
      0.0967                 0.1153267905D+01
P    15   1.00
 250600.0000                 0.2265978522D-02
  37410.0000                 0.6920810442D-02
   8487.0000                 0.1737677649D-01
   2380.0000                 0.4158396771D-01
    765.1000                 0.8054732821D-01
    271.6000                 0.1663537752D+00
    103.3000                 0.2522486176D+00
     41.5900                 0.3942921618D+00
     17.4400                 0.2228211238D+00
      7.5080                 0.1469758163D+00
      3.1880                 0.6150768698D-01
      1.3280                -0.4950670634D+00
      0.5483                 0.1424644907D+00
      0.2305                 0.1043569056D+00
      0.0967                 0.5256328276D-02
P    15   1.00
 250600.0000                -0.1967644112D-02
  37410.0000                -0.5395367896D-02
   8487.0000                -0.1491665312D-01
   2380.0000                -0.2955023628D-01
    765.1000                -0.7029661450D-01
    271.6000                -0.1105444323D+00
    103.3000                -0.2191251939D+00
     41.5900                -0.1627578958D+00
     17.4400                -0.1582827943D+00
      7.5080                 0.7142791784D+00
      3.1880                 0.7243414776D+00
      1.3280                -0.1262316459D+01
      0.5483                 0.9522709530D-01
      0.2305                 0.3342227194D+00
      0.0967                 0.7282159882D-01
P    15   1.00
 250600.0000                -0.1423819687D-08
  37410.0000                -0.2506399594D-08
   8487.0000                -0.1812827889D-07
   2380.0000                 0.1836779300D-07
    765.1000                 0.2614503605D-07
    271.6000                -0.4050636440D-03
    103.3000                -0.1341592829D-02
     41.5900                -0.6292157513D-02
     17.4400                -0.2128853106D-01
      7.5080                -0.6663623448D-01
      3.1880                -0.1750899274D+00
      1.3280                -0.3164372263D+00
      0.5483                -0.3632478745D+00
      0.2305                -0.2490939261D+00
      0.0967                -0.6753667281D-01
P    15   1.00
 250600.0000                 0.2159953732D-02
  37410.0000                 0.7842580917D-02
   8487.0000                 0.1697062014D-01
   2380.0000                 0.5912438990D-01
    765.1000                 0.6845797321D-01
    271.6000                 0.2346000804D+00
    103.3000                 0.8727765337D-01
     41.5900                 0.4171246212D+00
     17.4400                -0.1234360702D+01
      7.5080                -0.2896195978D-01
      3.1880                 0.1873976116D+01
      1.3280                -0.2495947566D+01
      0.5483                 0.1762148187D+01
      0.2305                -0.2919996529D+00
      0.0967                -0.4423571391D+00
P    15   1.00
 250600.0000                -0.7245480820D-08
  37410.0000                -0.3766290315D-08
   8487.0000                 0.2054800364D-07
   2380.0000                 0.3593226159D-08
    765.1000                -0.1678528950D-08
    271.6000                -0.5549666560D-03
    103.3000                -0.2114375796D-02
     41.5900                -0.8674880260D-02
     17.4400                -0.3330049721D-01
      7.5080                -0.9372214987D-01
      3.1880                -0.3388604367D+00
      1.3280                -0.5401513626D+00
      0.5483                 0.2599941771D+00
      0.2305                 0.5871020097D+00
      0.0967                 0.1607957493D+00
P    15   1.00
 250600.0000                -0.1561836256D-02
  37410.0000                -0.5054436032D-02
   8487.0000                -0.1117710692D-01
   2380.0000                -0.3246978106D-01
    765.1000                -0.4448953619D-01
    271.6000                -0.1360055633D+00
    103.3000                -0.8945765225D-01
     41.5900                -0.2733570676D+00
     17.4400                 0.5175995900D+00
      7.5080                 0.3925678611D+00
      3.1880                -0.6319018768D+00
      1.3280                -0.6577756572D+00
      0.5483                 0.1422149822D+01
      0.2305                -0.2667038925D+00
      0.0967                -0.7231998408D+00
D    10   1.00
    271.6000                 0.1389885664D-07
    103.3000                -0.2342695104D-07
     41.5900                 0.5026473264D-07
     17.4400                -0.5424315322D-07
      7.5080                 0.5559830177D-07
      3.1880                -0.2210523332D+00
      1.3280                -0.4651601504D+00
      0.5483                -0.4639757068D+00
      0.2305                 0.3441281044D-07
      0.0967                -0.3053046592D-07
D    10   1.00
    271.6000                 0.1930249940D-01
    103.3000                 0.3778541097D-01
     41.5900                 0.1171355554D+00
     17.4400                 0.2468298539D+00
      7.5080                 0.5241123797D+00
      3.1880                 0.1362976770D+00
      1.3280                -0.4128484596D+00
      0.5483                -0.2796187813D+00
      0.2305                 0.6107284019D+00
      0.0967                 0.1076185376D+00
D    10   1.00
    271.6000                -0.3831361223D-02
    103.3000                -0.1115904991D-01
     41.5900                -0.2364694859D-01
     17.4400                -0.7147988835D-01
      7.5080                -0.1125077351D+00
      3.1880                -0.3954353431D+00
      1.3280                -0.3680884359D+00
      0.5483                 0.4998019525D+00
      0.2305                 0.4613755650D+00
      0.0967                 0.8162684539D-01
F    3   1.00
      3.1880                -0.3700826290D+00
      1.3280                -0.5026484751D+00
      0.5483                -0.3221511935D+00
****
F     0
S    15   1.00
 278600.0000                -0.1673768893D-04
  41660.0000                -0.1304175913D-03
   9432.0000                -0.6939341185D-03
   2633.0000                -0.2996875903D-02
    839.0000                -0.1117929770D-01
    294.2000                -0.3625057191D-01
    112.6000                -0.9687345022D-01
     46.8100                -0.2035905710D+00
     20.5000                -0.3154484554D+00
      9.1740                -0.2697078463D+00
      4.0240                -0.8151246478D-01
      1.7280                -0.7677844167D-01
      0.7308                -0.1287152962D+00
      0.3087                -0.7151466014D-01
      0.1270                -0.6650538716D-02
S    15   1.00
 278600.0000                -0.3508341560D+00
  41660.0000                 0.6848032772D+00
   9432.0000                -0.1098208451D+01
   2633.0000                 0.1418528063D+00
    839.0000                 0.8435883708D+00
    294.2000                -0.3533154458D-01
    112.6000                -0.3334683983D+00
     46.8100                -0.3620829094D+00
     20.5000                 0.7919360814D+00
      9.1740                 0.5274844111D+00
      4.0240                -0.1936662619D+01
      1.7280                 0.6720650979D+00
      0.7308                 0.1330070144D+01
      0.3087                -0.1346195786D+01
      0.1270                 0.2942545736D+00
S    15   1.00
 278600.0000                -0.8580911262D-05
  41660.0000                -0.6698183403D-04
   9432.0000                -0.3560831951D-03
   2633.0000                -0.1541403235D-02
    839.0000                -0.5759424676D-02
    294.2000                -0.1888168423D-01
    112.6000                -0.5144508231D-01
     46.8100                -0.1139435920D+00
     20.5000                -0.1973676122D+00
      9.1740                -0.2280072175D+00
      4.0240                -0.5291788325D-01
      1.7280                 0.3000606329D+00
      0.7308                 0.5015129117D+00
      0.3087                 0.2858240184D+00
      0.1270                 0.2566935419D-01
S    15   1.00
 278600.0000                 0.2025440202D+00
  41660.0000                -0.3946213147D+00
   9432.0000                 0.6349200023D+00
   2633.0000                -0.6864586840D-01
    839.0000                -0.4659026421D+00
    294.2000                 0.7793773221D-01
    112.6000                 0.3835363574D+00
     46.8100                 0.5504588746D+00
     20.5000                -0.4314845716D-01
      9.1740                -0.4744766279D+00
      4.0240                -0.8009611194D+00
      1.7280                 0.4604514358D+00
      0.7308                 0.6597972128D+00
      0.3087                -0.9703546984D-01
      0.1270                -0.5542463563D+00
S    15   1.00
 278600.0000                 0.5438810283D-05
  41660.0000                 0.4300567267D-04
   9432.0000                 0.2267265648D-03
   2633.0000                 0.9929632070D-03
    839.0000                 0.3695104915D-02
    294.2000                 0.1242419181D-01
    112.6000                 0.3437426065D-01
     46.8100                 0.8258107681D-01
     20.5000                 0.1572753399D+00
      9.1740                 0.2659786786D+00
      4.0240                -0.7924082989D-01
      1.7280                -0.1341096187D+01
      0.7308                 0.1531671932D+00
      0.3087                 0.9612612237D+00
      0.1270                 0.7713340185D-01
S    15   1.00
 278600.0000                -0.5012518330D-01
  41660.0000                 0.9905505379D-01
   9432.0000                -0.1564981274D+00
   2633.0000                 0.4311920921D-01
    839.0000                 0.1431454273D+00
    294.2000                 0.6535671526D-01
    112.6000                 0.2018064933D+00
     46.8100                 0.2339328817D+00
     20.5000                 0.3442061265D+00
      9.1740                -0.1417452621D+01
      4.0240                 0.6342490630D-02
      1.7280                 0.2123802869D+01
      0.7308                -0.1787553616D+01
      0.3087                -0.5646024091D+00
      0.1270                 0.1269372805D+01
P    15   1.00
 278600.0000                 0.2102555286D-02
  41660.0000                 0.6404327026D-02
   9432.0000                 0.1582393433D-01
   2633.0000                 0.3724989472D-01
    839.0000                 0.7587172963D-01
    294.2000                 0.1506823329D+00
    112.6000                 0.2372681899D+00
     46.8100                 0.3419219055D+00
     20.5000                 0.2884938185D+00
      9.1740                 0.1952502735D+00
      4.0240                -0.6967072848D-01
      1.7280                -0.3541878629D+00
      0.7308                -0.3826951271D-01
      0.3087                 0.1656624265D+00
      0.1270                 0.7475205485D-01
P    15   1.00
 278600.0000                 0.1116086997D-07
  41660.0000                -0.3185599301D-08
   9432.0000                -0.1331233234D-07
   2633.0000                 0.6024596618D-10
    839.0000                 0.1155792867D-07
    294.2000                -0.5620297057D-03
    112.6000                -0.1761620821D-02
     46.8100                -0.7697826131D-02
     20.5000                -0.2395012711D-01
      9.1740                -0.7170462768D-01
      4.0240                -0.1777010498D+00
      1.7280                -0.3081960772D+00
      0.7308                -0.3524655447D+00
      0.3087                -0.2529325493D+00
      0.1270                -0.7402376102D-01
P    15   1.00
 278600.0000                -0.3064416748D-02
  41660.0000                -0.9251668879D-02
   9432.0000                -0.2199107349D-01
   2633.0000                -0.5419755611D-01
    839.0000                -0.1036705270D+00
    294.2000                -0.2029296857D+00
    112.6000                -0.2646496530D+00
     46.8100                -0.2778141582D+00
     20.5000                 0.2159709896D+00
      9.1740                 0.6186683170D+00
      4.0240                 0.1691499923D+00
      1.7280                -0.4290023939D+00
      0.7308                -0.4794649002D+00
      0.3087                 0.3847025339D+00
      0.1270                 0.2505857520D+00
P    15   1.00
 278600.0000                 0.6957505760D-08
  41660.0000                 0.6163927787D-09
   9432.0000                -0.1455253155D-07
   2633.0000                -0.1478565963D-07
    839.0000                 0.3400837793D-07
    294.2000                -0.8080286445D-03
    112.6000                -0.2792775756D-02
     46.8100                -0.1114481878D-01
     20.5000                -0.3827771840D-01
      9.1740                -0.1084719531D+00
      4.0240                -0.3538515847D+00
      1.7280                -0.5019118238D+00
      0.7308                 0.2529501505D+00
      0.3087                 0.5762363941D+00
      0.1270                 0.1743900749D+00
P    15   1.00
 278600.0000                 0.2520138299D-02
  41660.0000                 0.8807652749D-02
   9432.0000                 0.1511704164D-01
   2633.0000                 0.5566069413D-01
    839.0000                 0.6400028930D-01
    294.2000                 0.2200902483D+00
    112.6000                 0.7366576190D-01
     46.8100                 0.4289995664D+00
     20.5000                -0.1084398802D+01
      9.1740                -0.8627917887D-01
      4.0240                 0.1064913961D+01
      1.7280                -0.1456445324D+00
      0.7308                -0.7634557744D+00
      0.3087                 0.4758236042D-01
      0.1270                 0.6446269818D+00
P    15   1.00
 278600.0000                -0.1777085954D-02
  41660.0000                -0.6855244688D-02
   9432.0000                -0.9090968496D-02
   2633.0000                -0.4463727823D-01
    839.0000                -0.3702129911D-01
    294.2000                -0.1734191468D+00
    112.6000                 0.1429528430D-01
     46.8100                -0.3025497497D+00
     20.5000                 0.1200902754D+01
      9.1740                -0.6147926939D+00
      4.0240                -0.1575070444D+01
      1.7280                 0.2836441398D+01
      0.7308                -0.1964568707D+01
      0.3087                 0.1160211127D+00
      0.1270                 0.6311718497D+00
D    10   1.00
    294.2000                -0.2150634296D-01
    112.6000                -0.4277255319D-01
     46.8100                -0.1179733686D+00
     20.5000                -0.2480658953D+00
      9.1740                -0.4912747378D+00
      4.0240                -0.2835318011D+00
      1.7280                 0.5520636321D-01
      0.7308                 0.5466545020D+00
      0.3087                -0.1600270329D+00
      0.1270                -0.2959164652D-01
D    10   1.00
    294.2000                -0.1347464046D-07
    112.6000                 0.2872218134D-07
     46.8100                -0.5404573459D-07
     20.5000                 0.7408979330D-07
      9.1740                -0.2892203203D-07
      4.0240                -0.2551611174D+00
      1.7280                -0.4384008998D+00
      0.7308                -0.4580546323D+00
      0.3087                -0.2394894361D-08
      0.1270                -0.2586816571D-08
D    10   1.00
    294.2000                 0.1211346141D-01
    112.6000                 0.2066759301D-01
     46.8100                 0.6591656678D-01
     20.5000                 0.1179270681D+00
      9.1740                 0.2567327730D+00
      4.0240                -0.2893028667D+00
      1.7280                -0.4701091292D+00
      0.7308                 0.1630352189D+00
      0.3087                 0.7555950511D+00
      0.1270                 0.1442476738D+00
F    3   1.00
      4.0240                -0.4124504028D+00
      1.7280                -0.4643913664D+00
      0.7308                -0.3155279452D+00
****
P     0
S    19   1.00
1349000.0000                 0.7990241343D-05
 201500.0000                 0.6227719797D-04
  45540.0000                 0.3321581179D-03
  12710.0000                 0.1438600036D-02
   4039.0000                 0.5439900810D-02
   1413.0000                 0.1803685144D-01
    539.6000                 0.5120303771D-01
    223.6000                 0.1199156485D+00
     99.3400                 0.2192761020D+00
     46.4700                 0.2769093180D+00
     22.4900                 0.1835191121D+00
     11.0700                 0.6303459954D-01
      5.5230                 0.1038582744D+00
      2.8180                 0.1614879687D+00
      1.4660                 0.9585764266D-01
      0.7577                 0.1411330735D-01
      0.3296                -0.6273170760D-02
      0.1413                -0.5406120910D-02
      0.0590                -0.9673659027D-03
S    19   1.00
1349000.0000                -0.5323816024D-05
 201500.0000                -0.4211094451D-04
  45540.0000                -0.2241671485D-03
  12710.0000                -0.9717667098D-03
   4039.0000                -0.3683562028D-02
   1413.0000                -0.1228230015D-01
    539.6000                -0.3537867882D-01
    223.6000                -0.8558634043D-01
     99.3400                -0.1681370300D+00
     46.4700                -0.2495598385D+00
     22.4900                -0.2257963000D+00
     11.0700                -0.1772039329D-01
      5.5230                 0.2901828024D+00
      2.8180                 0.4686861440D+00
      1.4660                 0.2773698608D+00
      0.7577                 0.4273870293D-01
      0.3296                -0.7906136445D-02
      0.1413                -0.6802491504D-02
      0.0590                -0.1298483977D-02
S    19   1.00
1349000.0000                 0.2516438660D-01
 201500.0000                 0.2749458667D-01
  45540.0000                -0.2069612173D+00
  12710.0000                 0.4203458946D+00
   4039.0000                -0.5550226754D+00
   1413.0000                 0.5943831754D+00
    539.6000                -0.1397525837D+00
    223.6000                -0.1857397237D-01
     99.3400                 0.7471226886D+00
     46.4700                 0.2408059650D+00
     22.4900                -0.9476582103D+00
     11.0700                -0.6837169077D+00
      5.5230                 0.1513294378D-01
      2.8180                 0.8908245267D+00
      1.4660                 0.1239206162D+01
      0.7577                -0.2402019013D+01
      0.3296                 0.8087324042D+00
      0.1413                 0.8335457162D+00
      0.0590                -0.8088338643D+00
S    19   1.00
1349000.0000                -0.7072274468D-06
 201500.0000                -0.5433288791D-05
  45540.0000                -0.2936666561D-04
  12710.0000                -0.1266284937D-03
   4039.0000                -0.4832472876D-03
   1413.0000                -0.1619489206D-02
    539.6000                -0.4727569492D-02
    223.6000                -0.1180327979D-01
     99.3400                -0.2467392506D-01
     46.4700                -0.4140269596D-01
     22.4900                -0.4465588976D-01
     11.0700                 0.1031298439D-02
      5.5230                 0.1009548169D+00
      2.8180                 0.2193112652D+00
      1.4660                 0.2499100873D+00
      0.7577                -0.5492657370D-01
      0.3296                -0.5721559917D+00
      0.1413                -0.5112191296D+00
      0.0590                -0.7157460635D-01
S    19   1.00
1349000.0000                -0.1153269736D+00
 201500.0000                -0.1237539976D+00
  45540.0000                 0.9494239434D+00
  12710.0000                -0.1896749400D+01
   4039.0000                 0.2557264166D+01
   1413.0000                -0.2506716069D+01
    539.6000                 0.1032227071D+01
    223.6000                 0.1233777163D+01
     99.3400                -0.2041200933D+01
     46.4700                 0.1882366516D+00
     22.4900                 0.1618304065D+01
     11.0700                -0.2816876484D+00
      5.5230                -0.1684474007D+01
      2.8180                 0.8419139369D-01
      1.4660                 0.2438368846D+01
      0.7577                -0.1400385869D+01
      0.3296                -0.1323084456D+01
      0.1413                 0.2403930417D+01
      0.0590                -0.1342835228D+01
S    19   1.00
1349000.0000                -0.9516741076D-01
 201500.0000                -0.1022725606D+00
  45540.0000                 0.7878331879D+00
  12710.0000                -0.1567111115D+01
   4039.0000                 0.2127198242D+01
   1413.0000                -0.2037487152D+01
    539.6000                 0.9559599083D+00
    223.6000                 0.1206877386D+01
     99.3400                -0.1397112631D+01
     46.4700                 0.3425961877D-01
     22.4900                 0.5696121270D+00
     11.0700                -0.9210754618D+00
      5.5230                -0.3474239484D-01
      2.8180                 0.3027270699D+01
      1.4660                -0.3555422959D+01
      0.7577                -0.9410112334D-01
      0.3296                 0.3298298002D+01
      0.1413                -0.3495872736D+01
      0.0590                 0.1591894592D+01
S    19   1.00
1349000.0000                -0.8237274897D-06
 201500.0000                -0.6282396472D-05
  45540.0000                -0.3485526178D-04
  12710.0000                -0.1506253632D-03
   4039.0000                -0.5865100833D-03
   1413.0000                -0.1929775458D-02
    539.6000                -0.5647955186D-02
    223.6000                -0.1404095501D-01
     99.3400                -0.2934930123D-01
     46.4700                -0.5515050809D-01
     22.4900                -0.4431572220D-01
     11.0700                -0.2766675942D-01
      5.5230                 0.2285175866D+00
      2.8180                 0.1262397210D+00
      1.4660                 0.7419431806D+00
      0.7577                -0.8147911634D+00
      0.3296                -0.1582769476D+01
      0.1413                 0.1417000115D+01
      0.0590                 0.3301769101D+00
S    19   1.00
1349000.0000                -0.1177850397D-01
 201500.0000                -0.1293549361D-01
  45540.0000                 0.9911162735D-01
  12710.0000                -0.1965758250D+00
   4039.0000                 0.2722088729D+00
   1413.0000                -0.2515258541D+00
    539.6000                 0.1570262293D+00
    223.6000                 0.1855849126D+00
     99.3400                -0.1680168433D-01
     46.4700                 0.6702922733D-01
     22.4900                 0.2308878333D+00
     11.0700                -0.4839521757D+00
      5.5230                -0.2831364656D+00
      2.8180                -0.3971085424D+00
      1.4660                -0.1305754633D+00
      0.7577                 0.2662407257D+01
      0.3296                -0.2153916284D+01
      0.1413                -0.5382623388D+00
      0.0590                 0.1164831051D+01
P    19   1.00
1349000.0000                -0.5649863687D-03
 201500.0000                -0.4733531158D-02
  45540.0000                -0.1095513520D-01
  12710.0000                -0.2570765311D-01
   4039.0000                -0.5715301871D-01
   1413.0000                -0.1076502662D+00
    539.6000                -0.1917522737D+00
    223.6000                -0.2718079571D+00
     99.3400                -0.3253907749D+00
     46.4700                -0.1951053143D+00
     22.4900                -0.1205648535D+00
     11.0700                 0.6921779874D-01
      5.5230                -0.2534831505D+00
      2.8180                 0.7329106431D+00
      1.4660                -0.9667656514D-01
      0.7577                -0.3277624425D+00
      0.3296                 0.1876596050D+00
      0.1413                -0.1054924933D+00
      0.0590                 0.5971000864D-01
P    19   1.00
1349000.0000                 0.8894388074D-08
 201500.0000                 0.2447828667D-08
  45540.0000                -0.9135066955D-08
  12710.0000                -0.2317302276D-07
   4039.0000                 0.3611571700D-04
   1413.0000                 0.1587339902D-03
    539.6000                 0.8078749848D-03
    223.6000                 0.3231727147D-02
     99.3400                 0.1097395020D-01
     46.4700                 0.3194970982D-01
     22.4900                 0.7858911744D-01
     11.0700                 0.1540861726D+00
      5.5230                 0.2177035206D+00
      2.8180                 0.2127819606D+00
      1.4660                 0.1161644905D+00
      0.7577                 0.1149236204D+00
      0.3296                 0.2281286175D+00
      0.1413                 0.2353258889D+00
      0.0590                 0.8743172252D-01
P    19   1.00
1349000.0000                 0.5539851602D-05
 201500.0000                 0.6084260552D-02
  45540.0000                 0.1362665361D-01
  12710.0000                 0.3248221278D-01
   4039.0000                 0.7479908934D-01
   1413.0000                 0.1316329313D+00
    539.6000                 0.2231234542D+00
    223.6000                 0.2456051277D+00
     99.3400                 0.1396359007D+00
     46.4700                -0.3377707267D+00
     22.4900                -0.6192662526D+00
     11.0700                -0.1647861227D+00
      5.5230                 0.8193768494D+00
      2.8180                -0.4460420234D+00
      1.4660                -0.9326011168D-01
      0.7577                 0.1045512102D+01
      0.3296                -0.9249619954D+00
      0.1413                -0.9356534497D-01
      0.0590                 0.4327081694D+00
P    19   1.00
1349000.0000                 0.1431836350D-07
 201500.0000                -0.1352803614D-07
  45540.0000                 0.2393142301D-07
  12710.0000                -0.1784944067D-07
   4039.0000                 0.3817529015D-04
   1413.0000                 0.1612046276D-03
    539.6000                 0.8502261253D-03
    223.6000                 0.3328975686D-02
     99.3400                 0.1152037213D-01
     46.4700                 0.3326256029D-01
     22.4900                 0.8353939360D-01
     11.0700                 0.1634010252D+00
      5.5230                 0.2381261205D+00
      2.8180                 0.2322189668D+00
      1.4660                 0.1253013947D+00
      0.7577                -0.1111633994D+00
      0.3296                -0.3500621583D+00
      0.1413                -0.3654466505D+00
      0.0590                -0.1357962758D+00
P    19   1.00
1349000.0000                 0.5705101606D-03
 201500.0000                 0.3325874352D-02
  45540.0000                 0.8021739306D-02
  12710.0000                 0.1863885234D-01
   4039.0000                 0.4066779098D-01
   1413.0000                 0.7546929972D-01
    539.6000                 0.1184890504D+00
    223.6000                 0.1341216240D+00
     99.3400                 0.2697292167D-01
     46.4700                -0.2553123462D+00
     22.4900                -0.4024201708D+00
     11.0700                 0.1132786139D+00
      5.5230                 0.8087833910D+00
      2.8180                 0.3028959456D+00
      1.4660                -0.1043205546D+01
      0.7577                -0.5903710202D+00
      0.3296                 0.1073283177D+01
      0.1413                 0.1042352888D+00
      0.0590                -0.5569312827D+00
P    19   1.00
1349000.0000                -0.2599197330D-02
 201500.0000                 0.2210935424D-03
  45540.0000                -0.1160085747D-02
  12710.0000                -0.8056115083D-03
   4039.0000                 0.8987875552D-02
   1413.0000                -0.2787935826D-02
    539.6000                 0.1425531518D-02
    223.6000                -0.5909815396D-01
     99.3400                -0.1138360951D+00
     46.4700                -0.1388889449D+00
     22.4900                -0.2026165628D+00
     11.0700                 0.7794320984D+00
      5.5230                 0.2558452050D+00
      2.8180                -0.1005554822D+00
      1.4660                -0.2266477535D+01
      0.7577                 0.2457075166D+01
      0.3296                -0.2910662872D+00
      0.1413                -0.1221845481D+01
      0.0590                 0.1000971707D+01
P    19   1.00
1349000.0000                -0.3187025044D-08
 201500.0000                -0.2415996707D-07
  45540.0000                 0.2505087265D-07
  12710.0000                -0.2717083720D-07
   4039.0000                 0.1703703341D-04
   1413.0000                 0.4473889256D-04
    539.6000                 0.3801963833D-03
    223.6000                 0.1212841313D-02
     99.3400                 0.4996264248D-02
     46.4700                 0.1276727614D-01
     22.4900                 0.3748514776D-01
     11.0700                 0.6429940317D-01
      5.5230                 0.1203274728D+00
      2.8180                 0.6518984847D-01
      1.4660                 0.1676878844D+00
      0.7577                -0.5192932473D+00
      0.3296                -0.8116038077D+00
      0.1413                 0.7059233536D+00
      0.0590                 0.4974576399D+00
P    19   1.00
1349000.0000                 0.4833585547D-02
 201500.0000                -0.2957469449D-02
  45540.0000                -0.4228593479D-03
  12710.0000                -0.4178688511D-02
   4039.0000                -0.1870855187D-01
   1413.0000                -0.1918669873D-01
    539.6000                -0.5479532072D-01
    223.6000                -0.1873388764D-02
     99.3400                -0.2472472762D-01
     46.4700                 0.5949620460D+00
     22.4900                -0.5335029139D+00
     11.0700                 0.7704478683D+00
      5.5230                -0.3188352540D+01
      2.8180                 0.5456182949D+01
      1.4660                -0.3971178364D+01
      0.7577                 0.1807752645D+00
      0.3296                 0.2304138445D+01
      0.1413                -0.2593754983D+01
      0.0590                 0.1334885402D+01
D    15   1.00
   4039.0000                 0.1302721217D-02
   1413.0000                 0.5010543723D-02
    539.6000                 0.1186243416D-01
    223.6000                 0.3665000769D-01
     99.3400                 0.7319664752D-01
     46.4700                 0.1542752216D+00
     22.4900                 0.2311987628D+00
     11.0700                 0.3289905325D+00
      5.5230                 0.2557278088D+00
      2.8180                 0.2030278887D+00
      1.4660                 0.4648202199D-01
      0.7577                -0.1895467995D-01
      0.3296                -0.1572114151D+00
      0.1413                -0.2624300175D-01
      0.0590                 0.1659478511D+00
D    15   1.00
   4039.0000                -0.2257763229D-07
   1413.0000                 0.3809333374D-07
    539.6000                -0.4176457909D-07
    223.6000                 0.2489221536D-07
     99.3400                -0.6303588700D-07
     46.4700                 0.1169518785D-06
     22.4900                -0.1043992315D-06
     11.0700                 0.8233405294D-07
      5.5230                -0.1123310415D-06
      2.8180                 0.1242414606D-06
      1.4660                -0.1168606592D-06
      0.7577                 0.3149069269D+00
      0.3296                 0.5372604499D+00
      0.1413                 0.2812610733D+00
      0.0590                -0.2635195534D-07
D    15   1.00
   4039.0000                 0.2697987247D-04
   1413.0000                -0.1203051130D-02
    539.6000                 0.6592897434D-03
    223.6000                -0.3515291633D-02
     99.3400                 0.2268086594D-02
     46.4700                -0.1295106761D-01
     22.4900                 0.9360328696D-02
     11.0700                -0.4007713906D-01
      5.5230                 0.4174459708D-01
      2.8180                -0.1299893139D+00
      1.4660                 0.2471036946D+00
      0.7577                -0.5874410443D+00
      0.3296                -0.4250496240D+00
      0.1413                 0.8352721195D+00
      0.0590                 0.3511787614D+00
D    15   1.00
   4039.0000                -0.5262544002D-03
   1413.0000                 0.1580508446D-01
    539.6000                 0.5502180961D-02
    223.6000                 0.8059675585D-01
     99.3400                 0.7080807594D-01
     46.4700                 0.2523507069D+00
     22.4900                 0.5590270302D-01
     11.0700                 0.2634203038D+00
      5.5230                -0.5833012161D+00
      2.8180                 0.6437909639D-01
      1.4660                -0.7333713700D+00
      0.7577                 0.1055271920D+01
      0.3296                -0.3195572272D-01
      0.1413                -0.1057902934D+01
      0.0590                 0.1045880540D+01
F    3   1.00
      0.7577                -0.4599599196D+00
      0.3296                -0.5175613792D+00
      0.1413                -0.1774018640D+00
****
S     0
S    19   1.00
1381000.0000                 0.1068548474D-04
 205600.0000                 0.8277835519D-04
  46660.0000                 0.4408862567D-03
  13020.0000                 0.1908220265D-02
   4149.0000                 0.7155945865D-02
   1462.0000                 0.2343512145D-01
    560.8000                 0.6624330074D-01
    232.4000                 0.1545126031D+00
    102.9000                 0.2810616603D+00
     47.5900                 0.3516456569D+00
     22.5000                 0.2202831953D+00
     10.6100                 0.4149066446D-01
      5.0280                 0.3535319993D-02
      2.4260                 0.2595761778D-02
      1.1560                 0.5247201032D-03
      0.5435                 0.4886409581D-04
      0.2457                 0.2566658684D-03
      0.1122                 0.1214178123D-03
      0.0497                -0.5122721891D-04
S    19   1.00
1381000.0000                -0.3011811688D-05
 205600.0000                -0.2342772129D-04
  46660.0000                -0.1236621021D-03
  13020.0000                -0.5396807099D-03
   4149.0000                -0.2023618554D-02
   1462.0000                -0.6716495010D-02
    560.8000                -0.1950815231D-01
    232.4000                -0.4847891603D-01
    102.9000                -0.1003487714D+00
     47.5900                -0.1631923323D+00
     22.5000                -0.1499704670D+00
     10.6100                 0.8188639626D-01
      5.0280                 0.4582990150D+00
      2.4260                 0.4935374382D+00
      1.1560                 0.1268381707D+00
      0.5435                -0.4614566730D-03
      0.2457                -0.2651214390D-02
      0.1122                -0.1072917051D-02
      0.0497                -0.2395935239D-03
S    19   1.00
1381000.0000                -0.7058705288D-06
 205600.0000                -0.6940086772D-05
  46660.0000                -0.3308596500D-04
  13020.0000                -0.1536479906D-03
   4149.0000                -0.5525249892D-03
   1462.0000                -0.1895237163D-02
    560.8000                -0.5402115277D-02
    232.4000                -0.1374538493D-01
    102.9000                -0.2843136020D-01
     47.5900                -0.4837611161D-01
     22.5000                -0.4561093711D-01
     10.6100                 0.2700145050D-01
      5.0280                 0.1812794949D+00
      2.4260                 0.3214423495D+00
      1.1560                 0.1141455108D+00
      0.5435                -0.4298778361D+00
      0.2457                -0.5899097003D+00
      0.1122                -0.2145510350D+00
      0.0497                -0.9069328298D-02
S    19   1.00
1381000.0000                -0.2648017771D+00
 205600.0000                 0.7276788445D+00
  46660.0000                -0.5182932027D+00
  13020.0000                -0.1549600506D+00
   4149.0000                 0.5254337868D+00
   1462.0000                -0.3330221019D+00
    560.8000                 0.1068442128D+00
    232.4000                -0.8227851557D+00
    102.9000                 0.1843391182D+00
     47.5900                 0.4444789667D+00
     22.5000                -0.3342516537D+00
     10.6100                 0.5859914811D+00
      5.0280                 0.5353485514D-01
      2.4260                 0.5003908095D+00
      1.1560                -0.1930535977D+01
      0.5435                 0.7149802160D+00
      0.2457                 0.1295442815D+01
      0.1122                -0.9056545571D+00
      0.0497                -0.1932222349D+00
S    19   1.00
1381000.0000                 0.4028095974D+00
 205600.0000                -0.1106979767D+01
  46660.0000                 0.7869123352D+00
  13020.0000                 0.2302872270D+00
   4149.0000                -0.8073212130D+00
   1462.0000                 0.4558819374D+00
    560.8000                -0.2712202356D+00
    232.4000                 0.9766145470D+00
    102.9000                -0.6773913159D+00
     47.5900                -0.9346299365D+00
     22.5000                 0.1019075013D+01
     10.6100                 0.1066554105D+00
      5.0280                -0.1312047538D+00
      2.4260                 0.5223205840D+00
      1.1560                -0.1180808171D+01
      0.5435                -0.5522995477D-01
      0.2457                 0.1376469008D+01
      0.1122                -0.5703675684D+00
      0.0497                -0.3931451749D+00
S    19   1.00
1381000.0000                 0.7789025685D-01
 205600.0000                -0.2138899950D+00
  46660.0000                 0.1481647698D+00
  13020.0000                 0.4634752938D-01
   4149.0000                -0.1728029288D+00
   1462.0000                 0.4292053895D-01
    560.8000                -0.1584124053D+00
    232.4000                -0.6944873772D-01
    102.9000                -0.3729318727D+00
     47.5900                -0.1051980487D+00
     22.5000                 0.1292458269D+01
     10.6100                 0.3699767218D+00
      5.0280                -0.2594216882D+01
      2.4260                 0.3703227076D+00
      1.1560                 0.4226496823D+01
      0.5435                -0.5313220125D+01
      0.2457                 0.2573499188D+01
      0.1122                 0.3591577546D+00
      0.0497                -0.8675448896D+00
S    19   1.00
1381000.0000                 0.6119293461D-07
 205600.0000                -0.1317804101D-04
  46660.0000                -0.2755069782D-04
  13020.0000                -0.2353813445D-03
   4149.0000                -0.6058457755D-03
   1462.0000                -0.2600994502D-02
    560.8000                -0.6415678210D-02
    232.4000                -0.1829015076D-01
    102.9000                -0.3491289228D-01
     47.5900                -0.6334514444D-01
     22.5000                -0.6149715506D-01
     10.6100                 0.5630324837D-01
      5.0280                 0.2229728044D+00
      2.4260                 0.5495679167D+00
      1.1560                 0.7319979408D-01
      0.5435                -0.2100386835D+01
      0.2457                 0.7715756329D+00
      0.1122                 0.8524123540D+00
      0.0497                 0.2259183036D-01
S    19   1.00
1381000.0000                -0.1010033774D+00
 205600.0000                 0.2781760835D+00
  46660.0000                -0.1965019064D+00
  13020.0000                -0.5556043465D-01
   4149.0000                 0.2113837502D+00
   1462.0000                -0.9051686331D-01
    560.8000                 0.1485280455D+00
    232.4000                -0.9631308394D-01
    102.9000                 0.4329815144D+00
     47.5900                 0.3349036399D+00
     22.5000                -0.6471537055D+00
     10.6100                -0.6467613795D+00
      5.0280                -0.5351166395D+00
      2.4260                 0.2641337462D+01
      1.1560                -0.1252165785D+01
      0.5435                -0.2026243173D+01
      0.2457                 0.2957952601D+01
      0.1122                -0.8491875089D+00
      0.0497                -0.6088650066D+00
P    19   1.00
1381000.0000                -0.1061285397D-02
 205600.0000                 0.5755332688D-02
  46660.0000                 0.5869625793D-02
  13020.0000                 0.1826140286D-01
   4149.0000                 0.3120616845D-01
   1462.0000                 0.7623103040D-01
    560.8000                 0.1268664999D+00
    232.4000                 0.2111632268D+00
    102.9000                 0.2994822571D+00
     47.5900                 0.3363303386D+00
     22.5000                 0.2578778254D+00
     10.6100                -0.1956309057D+00
      5.0280                -0.1828913623D+00
      2.4260                -0.2081900130D+00
      1.1560                -0.9642732446D-01
      0.5435                 0.5283118585D+00
      0.2457                -0.3867797951D+00
      0.1122                 0.7350771579D-01
      0.0497                 0.4294736790D-01
P    19   1.00
1381000.0000                -0.1234605400D-08
 205600.0000                -0.9019988832D-08
  46660.0000                 0.9396065211D-08
  13020.0000                 0.9334634054D-08
   4149.0000                 0.6316848572D-04
   1462.0000                 0.2655328849D-03
    560.8000                 0.1382730422D-02
    232.4000                 0.5425362733D-02
    102.9000                 0.1879729711D-01
     47.5900                 0.5518906422D-01
     22.5000                 0.1404453087D+00
     10.6100                 0.2734280910D+00
      5.0280                 0.3616159989D+00
      2.4260                 0.2724425254D+00
      1.1560                 0.7802092692D-01
      0.5435                 0.4096819037D-02
      0.2457                 0.1874352073D-02
      0.1122                 0.7374473937D-04
      0.0497                 0.2067543130D-03
P    19   1.00
1381000.0000                -0.1404498505D-01
 205600.0000                 0.7091780488D-02
  46660.0000                -0.1808425600D-01
  13020.0000                -0.4985850820D-01
   4149.0000                -0.1010515205D+00
   1462.0000                -0.1567416807D+00
    560.8000                -0.2416021083D+00
    232.4000                -0.3722653994D+00
    102.9000                -0.9956213181D-01
     47.5900                 0.1813792463D+00
     22.5000                 0.9133027385D+00
     10.6100                -0.6675220948D+00
      5.0280                 0.3976876349D+00
      2.4260                -0.2125180828D+00
      1.1560                -0.1115005816D+01
      0.5435                 0.1607566110D+01
      0.2457                -0.8618726664D+00
      0.1122                 0.2467140740D+00
      0.0497                -0.8456430292D-01
P    19   1.00
1381000.0000                -0.3014811872D-01
 205600.0000                 0.3784379863D-01
  46660.0000                 0.3071007146D-03
  13020.0000                -0.1561133418D-01
   4149.0000                -0.3140402945D-01
   1462.0000                 0.3765024330D-01
    560.8000                 0.8745193326D-01
    232.4000                -0.6655261092D-01
    102.9000                 0.2928529595D+00
     47.5900                -0.2544789824D+00
     22.5000                 0.5740200709D+00
     10.6100                -0.2206158414D+01
      5.0280                 0.2723446141D+01
      2.4260                 0.9617559941D-01
      1.1560                -0.3601386267D+01
      0.5435                 0.4108557711D+01
      0.2457                -0.2408014136D+01
      0.1122                 0.8802508143D+00
      0.0497                -0.1974197796D+00
P    19   1.00
1381000.0000                -0.1175662171D-07
 205600.0000                 0.1553487667D-08
  46660.0000                -0.1909450697D-08
  13020.0000                 0.1199600269D-07
   4149.0000                 0.1173923628D-04
   1462.0000                 0.8284241249D-04
    560.8000                 0.3165492803D-03
    232.4000                 0.1468036953D-02
    102.9000                 0.4701940030D-02
     47.5900                 0.1467140100D-01
     22.5000                 0.3722412131D-01
     10.6100                 0.7543445066D-01
      5.0280                 0.1039178805D+00
      2.4260                 0.7917229695D-01
      1.1560                -0.8755968806D-01
      0.5435                -0.3405379618D+00
      0.2457                -0.4254064862D+00
      0.1122                -0.2678330662D+00
      0.0497                -0.5172999977D-01
P    19   1.00
1381000.0000                 0.1492677104D-01
 205600.0000                -0.9065331742D-02
  46660.0000                -0.1168200567D-01
  13020.0000                 0.6833731726D-01
   4149.0000                 0.3006890491D-01
   1462.0000                 0.1194446768D+00
    560.8000                 0.1031637711D-01
    232.4000                 0.2773699213D+00
    102.9000                -0.3000117681D+00
     47.5900                -0.1592088000D+00
     22.5000                -0.7167757015D+00
     10.6100                 0.1644960012D+01
      5.0280                -0.1847037634D+00
      2.4260                -0.1500231598D+01
      1.1560                 0.6464769462D+00
      0.5435                 0.1134518206D+01
      0.2457                -0.1409509586D+01
      0.1122                 0.1489897820D+00
      0.0497                 0.5848645509D+00
P    19   1.00
1381000.0000                 0.1594343039D-07
 205600.0000                -0.3099801368D-08
  46660.0000                 0.1021963041D-07
  13020.0000                -0.3143744525D-07
   4149.0000                 0.1424879090D-04
   1462.0000                 0.1133268521D-03
    560.8000                 0.3894436599D-03
    232.4000                 0.1983094721D-02
    102.9000                 0.5895545331D-02
     47.5900                 0.1968084792D-01
     22.5000                 0.4744885946D-01
     10.6100                 0.1047910219D+00
      5.0280                 0.1203563081D+00
      2.4260                 0.1526951982D+00
      1.1560                -0.2488898022D+00
      0.5435                -0.9442469965D+00
      0.2457                 0.2656526671D+00
      0.1122                 0.6978782446D+00
      0.0497                 0.1359765106D+00
P    19   1.00
1381000.0000                 0.2001517742D-01
 205600.0000                -0.2142703771D-01
  46660.0000                 0.1369062645D-01
  13020.0000                 0.2108202262D-01
   4149.0000                 0.7007610937D-01
   1462.0000                 0.4258170494D-01
    560.8000                 0.9462300704D-01
    232.4000                 0.1441098172D+00
    102.9000                -0.8262205107D-01
     47.5900                -0.1449879561D+00
     22.5000                -0.5970910445D+00
     10.6100                 0.1508432352D+01
      5.0280                -0.5845722037D+00
      2.4260                -0.6035381554D+00
      1.1560                 0.9098785390D+00
      0.5435                -0.2046479030D+01
      0.2457                 0.2768011353D+01
      0.1122                -0.1247296141D+01
      0.0497                -0.3406746854D+00
D    15   1.00
   4149.0000                 0.1443010354D-08
   1462.0000                -0.1097619806D-07
    560.8000                 0.2963269299D-07
    232.4000                -0.5232561881D-07
    102.9000                 0.3265279605D-07
     47.5900                -0.5074526966D-08
     22.5000                -0.1619778211D-07
     10.6100                 0.1065877058D-07
      5.0280                -0.1144962773D-07
      2.4260                -0.4136387583D-07
      1.1560                 0.2337900184D+00
      0.5435                 0.4309244486D+00
      0.2457                 0.4626254482D+00
      0.1122                 0.8980248790D-08
      0.0497                -0.1272433595D-07
D    15   1.00
   4149.0000                -0.1405657469D-02
   1462.0000                -0.2301613634D-02
    560.8000                -0.1044154920D-01
    232.4000                -0.2160211943D-01
    102.9000                -0.5745756255D-01
     47.5900                -0.1017212272D+00
     22.5000                -0.1912095809D+00
     10.6100                -0.2191704955D+00
      5.0280                -0.2523358434D+00
      2.4260                -0.2658430756D-01
      1.1560                -0.1754001121D+00
      0.5435                -0.4160676483D+00
      0.2457                 0.4764865296D+00
      0.1122                 0.3332753967D+00
      0.0497                 0.4313973333D-01
D    15   1.00
   4149.0000                -0.1519987631D-02
   1462.0000                -0.2495990422D-02
    560.8000                -0.1034566573D-01
    232.4000                -0.2437145599D-01
    102.9000                -0.5595596055D-01
     47.5900                -0.1134278727D+00
     22.5000                -0.1854183069D+00
     10.6100                -0.2669852851D+00
      5.0280                -0.1685938205D+00
      2.4260                -0.1963948649D+00
      1.1560                 0.2294632394D+00
      0.5435                 0.5332512013D+00
      0.2457                -0.2755845338D+00
      0.1122                -0.5300149688D+00
      0.0497                -0.6847399134D-01
D    15   1.00
   4149.0000                 0.9321383772D-02
   1462.0000                -0.1023669173D-01
    560.8000                 0.3934134804D-01
    232.4000                 0.6089769423D-02
    102.9000                 0.1266660259D+00
     47.5900                 0.7667416650D-01
     22.5000                 0.1794292072D+00
     10.6100                -0.8277679544D-01
      5.0280                -0.1675700950D+00
      2.4260                -0.3849620585D+00
      1.1560                 0.1058091085D+00
      0.5435                 0.1393300322D+01
      0.2457                -0.2254266734D+01
      0.1122                 0.1311217964D+01
      0.0497                 0.1679688603D+00
F    3   1.00
      1.1560                -0.3665713968D+00
      0.5435                -0.4632925526D+00
      0.2457                -0.3344040254D+00
****
Cl     0
S    19   1.00
1554000.0000                 0.6804135183D-05
 233500.0000                 0.5208294333D-04
  53200.0000                 0.2772422477D-03
  14960.0000                 0.1181218637D-02
   4794.0000                 0.4415534746D-02
   1700.0000                 0.1419731633D-01
    660.5000                 0.3919728467D-01
    277.4000                 0.8969475974D-01
    122.6000                 0.1642329896D+00
     55.7000                 0.1908761793D+00
     25.9400                 0.9189914951D-01
     12.4800                 0.7218100060D-01
      6.2590                 0.2387771202D+00
      3.2350                 0.2925014516D+00
      1.6590                 0.1209194440D+00
      0.7347                 0.4486641004D-02
      0.3233                -0.5447123282D-02
      0.1424                -0.1963301308D-02
      0.0631                -0.1355707733D-03
S    19   1.00
1554000.0000                 0.8682495335D-05
 233500.0000                 0.6808723753D-04
  53200.0000                 0.3556656476D-03
  14960.0000                 0.1536538512D-02
   4794.0000                 0.5703664862D-02
   1700.0000                 0.1859115032D-01
    660.5000                 0.5181666137D-01
    277.4000                 0.1234086914D+00
    122.6000                 0.2436585819D+00
     55.7000                 0.3507764710D+00
     25.9400                 0.2604686413D+00
     12.4800                -0.2788857355D-01
      6.2590                -0.3178646704D+00
      3.2350                -0.4004249167D+00
      1.6590                -0.1649027626D+00
      0.7347                -0.1192565264D-02
      0.3233                 0.1682315272D-01
      0.1424                 0.6095947496D-02
      0.0631                 0.3118561414D-03
S    19   1.00
1554000.0000                -0.1457236850D+00
 233500.0000                 0.5459319722D+00
  53200.0000                -0.1438389096D+00
  14960.0000                -0.2994987442D+00
   4794.0000                 0.3209707108D+00
   1700.0000                 0.8274879595D-01
    660.5000                 0.6186108941D-01
    277.4000                 0.1761174200D+00
    122.6000                 0.1579669403D+00
     55.7000                 0.2064066448D+00
     25.9400                -0.1100731903D+01
     12.4800                -0.5443943590D+00
      6.2590                 0.1647478106D+01
      3.2350                 0.1795554145D+01
      1.6590                -0.4585372742D+01
      0.7347                 0.2728876028D+01
      0.3233                -0.3506324474D-01
      0.1424                -0.6008226607D+00
      0.0631                 0.4314910411D-01
S    19   1.00
1554000.0000                 0.2284514887D+00
 233500.0000                -0.8621362316D+00
  53200.0000                 0.2299001533D+00
  14960.0000                 0.4741974611D+00
   4794.0000                -0.4876024204D+00
   1700.0000                -0.8283744808D-01
    660.5000                 0.2196355976D-01
    277.4000                 0.2797708567D-01
    122.6000                -0.4253171295D-01
     55.7000                -0.3836683008D+00
     25.9400                 0.6298950762D-01
     12.4800                 0.9924258074D+00
      6.2590                -0.7913682903D+00
      3.2350                 0.1607915053D+01
      1.6590                -0.2439354880D+01
      0.7347                 0.3453635504D+00
      0.3233                 0.1912208911D+01
      0.1424                -0.1599153206D+01
      0.0631                 0.2290213734D+00
S    19   1.00
1554000.0000                -0.2167424001D+00
 233500.0000                 0.8199783952D+00
  53200.0000                -0.2202822374D+00
  14960.0000                -0.4572929783D+00
   4794.0000                 0.4491658638D+00
   1700.0000                 0.2663708797D-01
    660.5000                -0.1726030374D+00
    277.4000                -0.2892782129D+00
    122.6000                -0.5478853328D+00
     55.7000                 0.3339422433D+00
     25.9400                 0.4624183147D+00
     12.4800                 0.5363909781D+00
      6.2590                -0.2305215586D+00
      3.2350                -0.8806506279D+00
      1.6590                 0.7090007371D+00
      0.7347                -0.5103292426D+00
      0.3233                 0.2803197234D+00
      0.1424                 0.5700186520D+00
      0.0631                -0.7152055392D+00
S    19   1.00
1554000.0000                -0.6690055457D-06
 233500.0000                -0.5761802618D-05
  53200.0000                -0.2945428515D-04
  14960.0000                -0.1291316388D-03
   4794.0000                -0.4765747352D-03
   1700.0000                -0.1582483748D-02
    660.5000                -0.4484645407D-02
    277.4000                -0.1139044867D-01
    122.6000                -0.2504648568D-01
     55.7000                -0.4534590323D-01
     25.9400                -0.4485628539D-01
     12.4800                 0.2210992771D-01
      6.2590                 0.1511077501D+00
      3.2350                 0.2947736781D+00
      1.6590                 0.1838680043D+00
      0.7347                -0.3727969986D+00
      0.3233                -0.6352636548D+00
      0.1424                -0.2419736004D+00
      0.0631                -0.9376951409D-02
S    19   1.00
1554000.0000                -0.5048360298D-06
 233500.0000                -0.4954067254D-05
  53200.0000                -0.5467924330D-04
  14960.0000                -0.1626200852D-03
   4794.0000                -0.8563434846D-03
   1700.0000                -0.2091939138D-02
    660.5000                -0.7614512505D-02
    277.4000                -0.1645421977D-01
    122.6000                -0.3826051858D-01
     55.7000                -0.6801551756D-01
     25.9400                -0.6342838185D-01
     12.4800                 0.3688277041D-01
      6.2590                 0.2433341095D+00
      3.2350                 0.4094568528D+00
      1.6590                 0.4294643929D+00
      0.7347                -0.2200880297D+01
      0.3233                 0.5784650777D+00
      0.1424                 0.9368768473D+00
      0.0631                 0.2421467358D-01
S    19   1.00
1554000.0000                -0.1722777632D-01
 233500.0000                 0.6058059514D-01
  53200.0000                -0.1743851384D-01
  14960.0000                -0.2962388748D-01
   4794.0000                 0.3468391287D-01
   1700.0000                 0.1955623747D-02
    660.5000                 0.2685077725D-01
    277.4000                -0.8966911587D-01
    122.6000                 0.1438572480D+00
     55.7000                -0.4755650898D+00
     25.9400                 0.2277049372D+00
     12.4800                -0.4381364346D+00
      6.2590                 0.2726330771D+01
      3.2350                -0.2617831911D+01
      1.6590                -0.1539664041D+01
      0.7347                 0.4695191309D+01
      0.3233                -0.3833975266D+01
      0.1424                 0.4216745940D+00
      0.0631                 0.1067385172D+01
P    19   1.00
1554000.0000                 0.2718696316D-08
 233500.0000                -0.3032131091D-07
  53200.0000                 0.4153762516D-07
  14960.0000                -0.5722113554D-07
   4794.0000                -0.6369604484D-04
   1700.0000                -0.2509052287D-03
    660.5000                -0.1320455698D-02
    277.4000                -0.5034524657D-02
    122.6000                -0.1818327677D-01
     55.7000                -0.5596612267D-01
     25.9400                -0.1425380502D+00
     12.4800                -0.2591359396D+00
      6.2590                -0.3314954545D+00
      3.2350                -0.2726700287D+00
      1.6590                -0.1097066373D+00
      0.7347                -0.1199321356D-01
      0.3233                -0.5877223861D-03
      0.1424                -0.7275016904D-03
      0.0631                -0.6271793955D-04
P    19   1.00
1554000.0000                 0.1746288288D-02
 233500.0000                -0.1571767391D-02
  53200.0000                 0.1171108534D-01
  14960.0000                 0.1247251100D-01
   4794.0000                 0.4282921454D-01
   1700.0000                 0.6985732557D-01
    660.5000                 0.1441157100D+00
    277.4000                 0.1999651233D+00
    122.6000                 0.3608839798D+00
     55.7000                 0.3224682407D+00
     25.9400                 0.2555178456D+00
     12.4800                -0.4980254310D+00
      6.2590                 0.2525591422D+00
      3.2350                -0.1168976583D+00
      1.6590                -0.5849206859D+00
      0.7347                 0.7248319756D+00
      0.3233                -0.2838374052D+00
      0.1424                 0.1007191025D+00
      0.0631                -0.1235681368D+00
P    19   1.00
1554000.0000                 0.2667789946D-02
 233500.0000                 0.4491901724D-02
  53200.0000                 0.1182563309D-01
  14960.0000                 0.2906942169D-01
   4794.0000                 0.5138947415D-01
   1700.0000                 0.1195807109D+00
    660.5000                 0.1644381194D+00
    277.4000                 0.2431166577D+00
    122.6000                 0.2053429221D+00
     55.7000                -0.1222214076D+00
     25.9400                -0.4606524661D+00
     12.4800                -0.4915128499D+00
      6.2590                 0.2482608861D+00
      3.2350                 0.5148964162D+00
      1.6590                 0.5400414365D+00
      0.7347                -0.9511947654D+00
      0.3233                 0.2023674576D+00
      0.1424                 0.1915552867D+00
      0.0631                -0.4424864641D-01
P    19   1.00
1554000.0000                 0.2378730227D-02
 233500.0000                -0.4086955137D-01
  53200.0000                 0.1439244893D-01
  14960.0000                -0.7677261339D-01
   4794.0000                -0.2662287288D-01
   1700.0000                -0.1751828876D+00
    660.5000                -0.9679493083D-01
    277.4000                -0.3369465343D+00
    122.6000                 0.2959883125D+00
     55.7000                 0.2044411527D+00
     25.9400                 0.8624449089D+00
     12.4800                -0.3094325218D+01
      6.2590                 0.2677947511D+01
      3.2350                 0.9868841193D+00
      1.6590                -0.3647768122D+01
      0.7347                 0.3866719773D+01
      0.3233                -0.3061504413D+01
      0.1424                 0.1708936676D+01
      0.0631                -0.4793457182D+00
P    19   1.00
1554000.0000                -0.1309802021D-02
 233500.0000                -0.1378314297D-02
  53200.0000                -0.1275027801D-01
  14960.0000                -0.1810631843D-01
   4794.0000                -0.5352075836D-01
   1700.0000                -0.7644602729D-01
    660.5000                -0.1486737021D+00
    277.4000                -0.1221975317D+00
    122.6000                -0.5821344343D-01
     55.7000                 0.3925615049D+00
     25.9400                 0.3947563676D+00
     12.4800                -0.4984819158D-01
      6.2590                -0.1352437993D+01
      3.2350                 0.3266057211D+00
      1.6590                 0.1605860387D+01
      0.7347                -0.1035310159D+01
      0.3233                -0.3165130150D+00
      0.1424                 0.2813148519D+00
      0.0631                 0.2654501539D+00
P    19   1.00
1554000.0000                 0.8519834300D-08
 233500.0000                -0.9374128038D-08
  53200.0000                -0.1595578125D-07
  14960.0000                 0.6093106133D-08
   4794.0000                -0.1773853248D-04
   1700.0000                -0.6689298191D-04
    660.5000                -0.3577014030D-03
    277.4000                -0.1366309587D-02
    122.6000                -0.4941940196D-02
     55.7000                -0.1554073410D-01
     25.9400                -0.4021589575D-01
     12.4800                -0.7620591336D-01
      6.2590                -0.9908727208D-01
      3.2350                -0.9179138128D-01
      1.6590                 0.5808665222D-01
      0.7347                 0.3404417675D+00
      0.3233                 0.4476937668D+00
      0.1424                 0.2743506445D+00
      0.0631                 0.5044889675D-01
P    19   1.00
1554000.0000                 0.7189287463D-08
 233500.0000                -0.4390413971D-07
  53200.0000                 0.2325124748D-07
  14960.0000                 0.1669631257D-07
   4794.0000                 0.1341472467D-04
   1700.0000                 0.1222176019D-03
    660.5000                 0.3587222466D-03
    277.4000                 0.2203165858D-02
    122.6000                 0.6000999254D-02
     55.7000                 0.2172022146D-01
     25.9400                 0.5445408443D-01
     12.4800                 0.1061425925D+00
      6.2590                 0.1262487738D+00
      3.2350                 0.1467595189D+00
      1.6590                -0.1586924638D+00
      0.7347                -0.1012670439D+01
      0.3233                 0.2514925463D+00
      0.1424                 0.6945617004D+00
      0.0631                 0.1354274187D+00
P    19   1.00
1554000.0000                 0.4181659436D-02
 233500.0000                -0.1403179433D-02
  53200.0000                -0.1467557328D-01
  14960.0000                -0.4552206711D-02
   4794.0000                -0.8466687497D-01
   1700.0000                -0.3233750483D-02
    660.5000                -0.2130262083D+00
    277.4000                -0.7194345830D-01
    122.6000                 0.3358432163D-01
     55.7000                 0.1754168981D+00
     25.9400                 0.4684482928D+00
     12.4800                -0.1013376049D+01
      6.2590                 0.5246251382D+00
      3.2350                -0.3470259681D+00
      1.6590                 0.1490947935D+01
      0.7347                -0.2819531420D+01
      0.3233                 0.2527241754D+01
      0.1424                -0.4295671000D+00
      0.0631                -0.8061915464D+00
D    15   1.00
   4794.0000                -0.1827176582D-02
   1700.0000                -0.3429413075D-02
    660.5000                -0.1355885671D-01
    277.4000                -0.3074007670D-01
    122.6000                -0.7706314481D-01
     55.7000                -0.1534091198D+00
     25.9400                -0.2644901427D+00
     12.4800                -0.3176721049D+00
      6.2590                -0.2894690811D+00
      3.2350                -0.1381727450D+00
      1.6590                -0.3646440735D-01
      0.7347                -0.2045999364D-01
      0.3233                 0.2454070537D+00
      0.1424                -0.5027778441D-01
      0.0631                -0.5880633412D-02
D    15   1.00
   4794.0000                -0.2360730484D-07
   1700.0000                 0.1801088287D-07
    660.5000                -0.4871300357D-08
    277.4000                 0.6182570974D-08
    122.6000                -0.2558986736D-07
     55.7000                -0.4331114515D-08
     25.9400                 0.5893459949D-07
     12.4800                -0.1033060467D-06
      6.2590                 0.1489850777D-06
      3.2350                -0.1582896326D-06
      1.6590                 0.1835402596D+00
      0.7347                 0.4501797744D+00
      0.3233                 0.4930538712D+00
      0.1424                -0.1010103660D-07
      0.0631                 0.1669943666D-07
D    15   1.00
   4794.0000                 0.3285808075D-02
   1700.0000                -0.2328204684D-02
    660.5000                 0.2033518720D-01
    277.4000                 0.1311195980D-01
    122.6000                 0.7803787387D-01
     55.7000                 0.6988759277D-01
     25.9400                 0.8949057674D-01
     12.4800                -0.1100930329D+00
      6.2590                -0.8289918530D-01
      3.2350                -0.5118484330D+00
      1.6590                 0.3141419996D+00
      0.7347                 0.1485001012D+01
      0.3233                -0.2063694900D+01
      0.1424                 0.7596089037D+00
      0.0631                 0.8897706458D-01
D    15   1.00
   4794.0000                 0.1214073913D-02
   1700.0000                 0.1485873089D-02
    660.5000                 0.1019738357D-01
    277.4000                 0.2530105958D-01
    122.6000                 0.5279255347D-01
     55.7000                 0.8703207558D-01
     25.9400                 0.1159645061D+00
     12.4800                 0.2230936133D-01
      6.2590                -0.1878312931D-01
      3.2350                -0.2161132250D+00
      1.6590                -0.2277796348D-01
      0.7347                -0.7159965010D-02
      0.3233                -0.6297880081D+00
      0.1424                 0.1170207304D+01
      0.0631                 0.1440335804D+00
F    3   1.00
      1.6590                 0.3067801602D+00
      0.7347                 0.5007467726D+00
      0.3233                 0.3637944933D+00
****


==> anc/sSZHF_gbs.txt <==
spherical

****
H     0
S    10   1.00
   5485.0000                 0.7873141211D-05
    803.5000                 0.1005373691D-03
    175.7000                 0.4292024755D-03
     49.6700                 0.2200613235D-02
     14.5300                 0.8841987258D-02
      4.7790                 0.3294500119D-01
      1.6430                 0.1062260658D+00
      0.5976                 0.2801965369D+00
      0.2213                 0.4671466788D+00
      0.0834                 0.2454942184D+00
P    10   1.00
   5485.0000                -0.1004417320D-02
    803.5000                -0.4934215382D-02
    175.7000                -0.9853605017D-02
     49.6700                -0.2686513945D-01
     14.5300                -0.5833687736D-01
      4.7790                -0.1247454189D+00
      1.6430                -0.2357461008D+00
      0.5976                -0.3751207438D+00
      0.2213                -0.3805303567D+00
      0.0834                -0.1227743251D+00
****
C     0
S    15   1.00
 185400.0000                 0.1089414017D-04
  27720.0000                 0.8509854493D-04
   6281.0000                 0.4516260837D-03
   1759.0000                 0.1942576629D-02
    563.5000                 0.7222961228D-02
    198.8000                 0.2371921596D-01
     75.7700                 0.6746728314D-01
     31.0200                 0.1569796423D+00
     13.6200                 0.2765218654D+00
      6.3620                 0.3421273857D+00
      3.0130                 0.2393668578D+00
      1.3150                 0.4386367502D-01
      0.5213                -0.6497545068D-02
      0.2032                -0.5589086586D-02
      0.0781                -0.1536297615D-02
S    15   1.00
 185400.0000                 0.2177771933D-05
  27720.0000                 0.1720717049D-04
   6281.0000                 0.9141186249D-04
   1759.0000                 0.3909426106D-03
    563.5000                 0.1471208055D-02
    198.8000                 0.4849309181D-02
     75.7700                 0.1426170560D-01
     31.0200                 0.3465175651D-01
     13.6200                 0.6983122181D-01
      6.3620                 0.1082901078D+00
      3.0130                 0.1339436026D+00
      1.3150                -0.3823571801D-01
      0.5213                -0.4511349081D+00
      0.2032                -0.5400829278D+00
      0.0781                -0.1094902288D+00
S    15   1.00
 185400.0000                 0.9016890995D-05
  27720.0000                -0.2900792587D-03
   6281.0000                -0.3019031646D-03
   1759.0000                -0.5807586039D-02
    563.5000                -0.7283170273D-02
    198.8000                -0.2776906209D-01
     75.7700                -0.8562217258D-01
     31.0200                -0.1801848902D+00
     13.6200                -0.2994279101D+00
      6.3620                -0.2300797305D+00
      3.0130                 0.2809695224D+00
      1.3150                 0.8401233054D+00
      0.5213                 0.1968926474D+00
      0.2032                -0.4607877383D+00
      0.0781                -0.3828537790D+00
P    15   1.00
 185400.0000                 0.1352269952D-02
  27720.0000                 0.4104194288D-02
   6281.0000                 0.1039100019D-01
   1759.0000                 0.2361095559D-01
    563.5000                 0.4983505739D-01
    198.8000                 0.9724297743D-01
     75.7700                 0.1717746315D+00
     31.0200                 0.2577372152D+00
     13.6200                 0.3091000445D+00
      6.3620                 0.2743824365D+00
      3.0130                 0.1538145523D+00
      1.3150                -0.1977303449D-01
      0.5213                -0.1255057875D+00
      0.2032                -0.1042655760D+00
      0.0781                -0.2465893502D-01
P    15   1.00
 185400.0000                -0.1947340741D-02
  27720.0000                -0.5812191027D-02
   6281.0000                -0.1480677927D-01
   1759.0000                -0.3390454507D-01
    563.5000                -0.6955040587D-01
    198.8000                -0.1339472648D+00
     75.7700                -0.2151914945D+00
     31.0200                -0.2761099967D+00
     13.6200                -0.1554572809D+00
      6.3620                 0.1774383323D+00
      3.0130                 0.7062244688D+00
      1.3150                 0.2339830378D+00
      0.5213                -0.5899541358D+00
      0.2032                -0.1688285997D+00
      0.0781                 0.2769532889D+00
P    15   1.00
 185400.0000                 0.1100209217D-07
  27720.0000                -0.5613879034D-08
   6281.0000                 0.4922971686D-08
   1759.0000                 0.2302675453D-08
    563.5000                -0.1038710991D-07
    198.8000                -0.2235898470D-03
     75.7700                -0.6889657459D-03
     31.0200                -0.3334820154D-02
     13.6200                -0.9758079976D-02
      6.3620                -0.2781524909D-01
      3.0130                -0.7210129398D-01
      1.3150                -0.2035461975D+00
      0.5213                -0.3741343884D+00
      0.2032                -0.3891270833D+00
      0.0781                -0.1682006039D+00
D    10   1.00
    198.8000                -0.4507778686D-02
     75.7700                -0.8596047812D-02
     31.0200                -0.2656388147D-01
     13.6200                -0.5151423292D-01
      6.3620                -0.1003878813D+00
      3.0130                -0.1790341199D+00
      1.3150                -0.3339381637D+00
      0.5213                -0.3864650680D+00
      0.2032                -0.2509552518D+00
      0.0781                -0.6723394988D-01
****
N     0
S    15   1.00
 218400.0000                -0.1331078264D-04
  32650.0000                -0.1023504063D-03
   7390.0000                -0.5445077176D-03
   2069.0000                -0.2350226333D-02
    662.2000                -0.8716579696D-02
    234.5000                -0.2818441249D-01
     89.7900                -0.7951313852D-01
     36.1600                -0.1908164354D+00
     14.9000                -0.3528151325D+00
      6.2210                -0.3743336005D+00
      2.5510                -0.1211946569D+00
      1.0120                 0.5180987215D-02
      0.3996                 0.3401458239D-02
      0.1646                 0.4923494161D-02
      0.0697                -0.3538415097D-03
S    15   1.00
 218400.0000                -0.2705956537D-05
  32650.0000                -0.2148108074D-04
   7390.0000                -0.1129096706D-03
   2069.0000                -0.4940485722D-03
    662.2000                -0.1812416013D-02
    234.5000                -0.6025767591D-02
     89.7900                -0.1727320785D-01
     36.1600                -0.4501701584D-01
     14.9000                -0.9611380478D-01
      6.2210                -0.1560007816D+00
      2.5510                -0.6579142050D-01
      1.0120                 0.3186431198D+00
      0.3996                 0.5582826251D+00
      0.1646                 0.2641116531D+00
      0.0697                 0.1578633200D-01
S    15   1.00
 218400.0000                 0.6702174849D-04
  32650.0000                -0.5103176012D-03
   7390.0000                -0.3529363171D-03
   2069.0000                -0.6981492755D-02
    662.2000                -0.1086162284D-01
    234.5000                -0.3174986903D-01
     89.7900                -0.1103459866D+00
     36.1600                -0.2221088325D+00
     14.9000                -0.3734330185D+00
      6.2210                -0.2690762411D-01
      2.5510                 0.7937229925D+00
      1.0120                 0.5015892084D+00
      0.3996                -0.3245587439D+00
      0.1646                -0.4350343682D+00
      0.0697                -0.1271192259D+00
P    15   1.00
 218400.0000                 0.1426965888D-02
  32650.0000                 0.4372500576D-02
   7390.0000                 0.1097351418D-01
   2069.0000                 0.2514456684D-01
    662.2000                 0.5262408503D-01
    234.5000                 0.1021608470D+00
     89.7900                 0.1792488517D+00
     36.1600                 0.2806852317D+00
     14.9000                 0.3508751736D+00
      6.2210                 0.2880583650D+00
      2.5510                 0.6456801879D-01
      1.0120                -0.1258043653D+00
      0.3996                -0.1384523119D+00
      0.1646                -0.4551216023D-01
      0.0697                -0.2755721758D-02
P    15   1.00
 218400.0000                -0.2416644855D-02
  32650.0000                -0.6739783944D-02
   7390.0000                -0.1747481343D-01
   2069.0000                -0.3891983631D-01
    662.2000                -0.8358538387D-01
    234.5000                -0.1500221485D+00
     89.7900                -0.2506738419D+00
     36.1600                -0.2892441656D+00
     14.9000                -0.1189538102D+00
      6.2210                 0.5606983995D+00
      2.5510                 0.5977702178D+00
      1.0120                -0.4185881925D+00
      0.3996                -0.4032122667D+00
      0.1646                 0.1847066406D+00
      0.0697                 0.1031884296D+00
P    15   1.00
 218400.0000                -0.5002289019D-08
  32650.0000                 0.1385027660D-07
   7390.0000                -0.1339525343D-07
   2069.0000                 0.1900542743D-07
    662.2000                -0.9141316947D-08
    234.5000                -0.3072205942D-03
     89.7900                -0.1016285146D-02
     36.1600                -0.4801576262D-02
     14.9000                -0.1740135308D-01
      6.2210                -0.5683772561D-01
      2.5510                -0.1654680513D+00
      1.0120                -0.3322242922D+00
      0.3996                -0.3904712313D+00
      0.1646                -0.2403061212D+00
      0.0697                -0.4763953648D-01
D    10   1.00
    234.5000                -0.5491867079D-02
     89.7900                -0.1125906375D-01
     36.1600                -0.3370912842D-01
     14.9000                -0.7844328534D-01
      6.2210                -0.1655301680D+00
      2.5510                -0.3085945857D+00
      1.0120                -0.3902550137D+00
      0.3996                -0.2882201380D+00
      0.1646                -0.1138551311D+00
      0.0697                -0.1467129931D-01
****
O     0
S    15   1.00
 250600.0000                -0.1549744449D-04
  37410.0000                -0.1210656387D-03
   8487.0000                -0.6400118212D-03
   2380.0000                -0.2748796275D-02
    765.1000                -0.1008319110D-01
    271.6000                -0.3266210680D-01
    103.3000                -0.9211176429D-01
     41.5900                -0.2121260479D+00
     17.4400                -0.3599946090D+00
      7.5080                -0.3394356307D+00
      3.1880                -0.9882890225D-01
      1.3280                -0.3023578352D-02
      0.5483                -0.7405681655D-02
      0.2305                -0.1756547773D-02
      0.0967                -0.4266243897D-03
S    15   1.00
 250600.0000                -0.3668144492D-05
  37410.0000                -0.2879907857D-04
   8487.0000                -0.1515540016D-03
   2380.0000                -0.6547127721D-03
    765.1000                -0.2402889432D-02
    271.6000                -0.7926201680D-02
    103.3000                -0.2295934417D-01
     41.5900                -0.5729179075D-01
     17.4400                -0.1142713401D+00
      7.5080                -0.1631036433D+00
      3.1880                -0.4324656638D-01
      1.3280                 0.3209569106D+00
      0.5483                 0.5329839177D+00
      0.2305                 0.2755041232D+00
      0.0967                 0.2118085905D-01
S    15   1.00
 250600.0000                 0.4965445153D-05
  37410.0000                -0.5239477578D-03
   8487.0000                -0.4779800337D-03
   2380.0000                -0.8985011120D-02
    765.1000                -0.1279705270D-01
    271.6000                -0.3958619476D-01
    103.3000                -0.1333584988D+00
     41.5900                -0.2552294762D+00
     17.4400                -0.3714469353D+00
      7.5080                 0.8910213940D-01
      3.1880                 0.8020883558D+00
      1.3280                 0.4167591384D+00
      0.5483                -0.3112432111D+00
      0.2305                -0.4044336820D+00
      0.0967                -0.1583242116D+00
P    15   1.00
 250600.0000                 0.1627192136D-02
  37410.0000                 0.4978975641D-02
   8487.0000                 0.1252702465D-01
   2380.0000                 0.2845448708D-01
    765.1000                 0.5925169340D-01
    271.6000                 0.1148579322D+00
    103.3000                 0.2012103930D+00
     41.5900                 0.3006148281D+00
     17.4400                 0.3465610032D+00
      7.5080                 0.2468133009D+00
      3.1880                 0.3090365078D-01
      1.3280                -0.1172121848D+00
      0.5483                -0.1270555437D+00
      0.2305                -0.5375372847D-01
      0.0967                -0.7437935978D-02
P    15   1.00
 250600.0000                -0.2503086460D-02
  37410.0000                -0.7555343286D-02
   8487.0000                -0.1930188493D-01
   2380.0000                -0.4307370640D-01
    765.1000                -0.8966484930D-01
    271.6000                -0.1639947835D+00
    103.3000                -0.2632853491D+00
     41.5900                -0.2783036738D+00
     17.4400                -0.3264815099D-01
      7.5080                 0.6208708317D+00
      3.1880                 0.5004806091D+00
      1.3280                -0.4437682178D+00
      0.5483                -0.4114676979D+00
      0.2305                 0.1833312960D+00
      0.0967                 0.1474643776D+00
P    15   1.00
 250600.0000                -0.7782017667D-08
  37410.0000                 0.1063835922D-07
   8487.0000                -0.2734124055D-07
   2380.0000                 0.1818998046D-07
    765.1000                -0.1964175971D-07
    271.6000                -0.4050225388D-03
    103.3000                -0.1341616347D-02
     41.5900                -0.6292167503D-02
     17.4400                -0.2128851263D-01
      7.5080                -0.6663627150D-01
      3.1880                -0.1750898717D+00
      1.3280                -0.3164372624D+00
      0.5483                -0.3632478759D+00
      0.2305                -0.2490939228D+00
      0.0967                -0.6753665985D-01
D    10   1.00
    271.6000                -0.6662755460D-02
    103.3000                -0.1359519256D-01
     41.5900                -0.4048355470D-01
     17.4400                -0.8867118689D-01
      7.5080                -0.1821439796D+00
      3.1880                -0.3118183747D+00
      1.3280                -0.3637841052D+00
      0.5483                -0.2682784864D+00
      0.2305                -0.1193049974D+00
      0.0967                -0.2094349060D-01
****
F     0
S    15   1.00
 278600.0000                -0.1673062957D-04
  41660.0000                -0.1304987298D-03
   9432.0000                -0.6937973256D-03
   2633.0000                -0.2997040364D-02
    839.0000                -0.1117904770D-01
    294.2000                -0.3625095273D-01
    112.6000                -0.9687292841D-01
     46.8100                -0.2035911427D+00
     20.5000                -0.3154479832D+00
      9.1740                -0.2697081577D+00
      4.0240                -0.8151238023D-01
      1.7280                -0.7677834889D-01
      0.7308                -0.1287152806D+00
      0.3087                -0.7151476011D-01
      0.1270                -0.6650534204D-02
S    15   1.00
 278600.0000                -0.8599627654D-05
  41660.0000                -0.6692108882D-04
   9432.0000                -0.3561683497D-03
   2633.0000                -0.1541357346D-02
    839.0000                -0.5759448984D-02
    294.2000                -0.1888170972D-01
    112.6000                -0.5144502758D-01
     46.8100                -0.1139435841D+00
     20.5000                -0.1973677536D+00
      9.1740                -0.2280070414D+00
      4.0240                -0.5291799668D-01
      1.7280                 0.3000607588D+00
      0.7308                 0.5015127565D+00
      0.3087                 0.2858241419D+00
      0.1270                 0.2566930054D-01
S    15   1.00
 278600.0000                 0.4105654563D-04
  41660.0000                -0.6933851611D-03
   9432.0000                -0.5215143240D-03
   2633.0000                -0.1111889937D-01
    839.0000                -0.1602812724D-01
    294.2000                -0.4903596445D-01
    112.6000                -0.1587486890D+00
     46.8100                -0.2686235498D+00
     20.5000                -0.3516242870D+00
      9.1740                 0.1494863596D+00
      4.0240                 0.7819681738D+00
      1.7280                 0.3992338863D+00
      0.7308                -0.2947986608D+00
      0.3087                -0.4048089822D+00
      0.1270                -0.1683233103D+00
P    15   1.00
 278600.0000                 0.1797632096D-02
  41660.0000                 0.5334256300D-02
   9432.0000                 0.1355454502D-01
   2633.0000                 0.3094850499D-01
    839.0000                 0.6520798756D-01
    294.2000                 0.1261863984D+00
    112.6000                 0.2114166315D+00
     46.8100                 0.2973961122D+00
     20.5000                 0.3300421096D+00
      9.1740                 0.2353634681D+00
      4.0240                 0.2854331262D-01
      1.7280                -0.1219261467D+00
      0.7308                -0.1335455717D+00
      0.3087                -0.5669861882D-01
      0.1270                -0.6771302511D-02
P    15   1.00
 278600.0000                 0.2838365280D-02
  41660.0000                 0.8612796279D-02
   9432.0000                 0.2168600065D-01
   2633.0000                 0.4910799196D-01
    839.0000                 0.1026858394D+00
    294.2000                 0.1865732528D+00
    112.6000                 0.2788321997D+00
     46.8100                 0.2603482618D+00
     20.5000                -0.1963360717D-01
      9.1740                -0.6266600786D+00
      4.0240                -0.4533097271D+00
      1.7280                 0.4209870044D+00
      0.7308                 0.4142812671D+00
      0.3087                -0.1567798153D+00
      0.1270                -0.1588812721D+00
P    15   1.00
 278600.0000                 0.1876928598D-08
  41660.0000                -0.3922455011D-08
   9432.0000                 0.4126400276D-08
   2633.0000                -0.3764664563D-09
    839.0000                -0.3258707120D-08
    294.2000                -0.5620232372D-03
    112.6000                -0.1761589429D-02
     46.8100                -0.7697910470D-02
     20.5000                -0.2395002352D-01
      9.1740                -0.7170471107D-01
      4.0240                -0.1777009512D+00
      1.7280                -0.3081961610D+00
      0.7308                -0.3524655272D+00
      0.3087                -0.2529325516D+00
      0.1270                -0.7402373771D-01
D    10   1.00
    294.2000                -0.8345241019D-02
    112.6000                -0.1615129822D-01
     46.8100                -0.4558079904D-01
     20.5000                -0.9379283401D-01
      9.1740                -0.1879037093D+00
      4.0240                -0.3083746754D+00
      1.7280                -0.3504766124D+00
      0.7308                -0.2606855111D+00
      0.3087                -0.1215597360D+00
      0.1270                -0.2282155182D-01
****
P     0
S    19   1.00
1349000.0000                 0.8002023427D-05
 201500.0000                 0.6225413360D-04
  45540.0000                 0.3322147891D-03
  12710.0000                 0.1438572211D-02
   4039.0000                 0.5439903043D-02
   1413.0000                 0.1803678243D-01
    539.6000                 0.5120311253D-01
    223.6000                 0.1199156977D+00
     99.3400                 0.2192759750D+00
     46.4700                 0.2769093615D+00
     22.4900                 0.1835192393D+00
     11.0700                 0.6303422680D-01
      5.5230                 0.1038588736D+00
      2.8180                 0.1614873980D+00
      1.4660                 0.9585796044D-01
      0.7577                 0.1411322552D-01
      0.3296                -0.6273210388D-02
      0.1413                -0.5406031933D-02
      0.0590                -0.9674046113D-03
S    19   1.00
1349000.0000                -0.5346192068D-05
 201500.0000                -0.4205407828D-04
  45540.0000                -0.2241739225D-03
  12710.0000                -0.9718245754D-03
   4039.0000                -0.3683467987D-02
   1413.0000                -0.1228235763D-01
    539.6000                -0.3537870334D-01
    223.6000                -0.8558629874D-01
     99.3400                -0.1681369350D+00
     46.4700                -0.2495600738D+00
     22.4900                -0.2257960149D+00
     11.0700                -0.1772069369D-01
      5.5230                 0.2901829936D+00
      2.8180                 0.4686860144D+00
      1.4660                 0.2773701532D+00
      0.7577                 0.4273835208D-01
      0.3296                -0.7905968842D-02
      0.1413                -0.6802556453D-02
      0.0590                -0.1298442369D-02
S    19   1.00
1349000.0000                -0.6883765607D-04
 201500.0000                 0.1265615330D-03
  45540.0000                 0.1994357777D-02
  12710.0000                 0.3817912379D-02
   4039.0000                 0.9762340744D-02
   1413.0000                 0.4390734889D-01
    539.6000                 0.1087574995D+00
    223.6000                 0.2537949971D+00
     99.3400                 0.3836086680D+00
     46.4700                 0.2420756496D+00
     22.4900                -0.5104548781D+00
     11.0700                -0.9291187989D+00
      5.5230                -0.2204946218D+00
      2.8180                 0.7750898523D+00
      1.4660                 0.6202547829D+00
      0.7577                -0.3612769674D+00
      0.3296                -0.3391000525D+00
      0.1413                 0.5802852639D-01
      0.0590                 0.1576965289D+00
S    19   1.00
1349000.0000                -0.7045681396D-06
 201500.0000                -0.5403702072D-05
  45540.0000                -0.2937109139D-04
  12710.0000                -0.1266900754D-03
   4039.0000                -0.4830933624D-03
   1413.0000                -0.1619746271D-02
    539.6000                -0.4727272269D-02
    223.6000                -0.1180350200D-01
     99.3400                -0.2467383077D-01
     46.4700                -0.4140275428D-01
     22.4900                -0.4465571076D-01
     11.0700                 0.1031194115D-02
      5.5230                 0.1009545306D+00
      2.8180                 0.2193118683D+00
      1.4660                 0.2499095490D+00
      0.7577                -0.5492631492D-01
      0.3296                -0.5721560550D+00
      0.1413                -0.5112190962D+00
      0.0590                -0.7157463741D-01
S    19   1.00
1349000.0000                -0.1472053724D-03
 201500.0000                 0.6572721573D-04
  45540.0000                 0.4460777722D-03
  12710.0000                 0.1269884883D-02
   4039.0000                 0.2365478638D-03
   1413.0000                 0.9308845736D-02
    539.6000                 0.1496836532D-01
    223.6000                 0.4071829193D-01
     99.3400                 0.2983631118D-01
     46.4700                -0.4915349527D-01
     22.4900                -0.2627256008D+00
     11.0700                -0.1656775845D+00
      5.5230                 0.4406205283D+00
      2.8180                 0.8299920060D+00
      1.4660                -0.4459094483D-01
      0.7577                -0.1329045493D+01
      0.3296                -0.3467078715D+00
      0.1413                 0.6374814995D+00
      0.0590                 0.4800122312D+00
P    19   1.00
1349000.0000                 0.9943180378D-03
 201500.0000                 0.2973488368D-02
  45540.0000                 0.7593990903D-02
  12710.0000                 0.1737549312D-01
   4039.0000                 0.3724944408D-01
   1413.0000                 0.7362571351D-01
    539.6000                 0.1323494124D+00
    223.6000                 0.2100141251D+00
     99.3400                 0.2862912755D+00
     46.4700                 0.3140302411D+00
     22.4900                 0.2231318550D+00
     11.0700                 0.1352129199D-01
      5.5230                -0.1738038150D+00
      2.8180                -0.2033004950D+00
      1.4660                -0.8543627628D-01
      0.7577                 0.8749028266D-02
      0.3296                 0.4598869431D-01
      0.1413                 0.4611350379D-01
      0.0590                 0.1669052261D-01
P    19   1.00
1349000.0000                 0.1892168828D-02
 201500.0000                 0.5574379201D-02
  45540.0000                 0.1403396138D-01
  12710.0000                 0.3206546766D-01
   4039.0000                 0.6754600627D-01
   1413.0000                 0.1300652771D+00
    539.6000                 0.2162447481D+00
    223.6000                 0.2842267047D+00
     99.3400                 0.2227752186D+00
     46.4700                -0.1022169945D+00
     22.4900                -0.5100423257D+00
     11.0700                -0.3822082850D+00
      5.5230                 0.1177010024D+00
      2.8180                 0.3846771853D+00
      1.4660                 0.2822810558D+00
      0.7577                -0.2999087175D-01
      0.3296                -0.2275217114D+00
      0.1413                -0.2500994519D-01
      0.0590                 0.6522920143D-01
P    19   1.00
1349000.0000                 0.1153223148D-07
 201500.0000                -0.5611151829D-08
  45540.0000                 0.5502131101D-08
  12710.0000                 0.1463390793D-07
   4039.0000                 0.3607401395D-04
   1413.0000                 0.1587149534D-03
    539.6000                 0.8079684985D-03
    223.6000                 0.3231635627D-02
     99.3400                 0.1097406867D-01
     46.4700                 0.3194948606D-01
     22.4900                 0.7858948593D-01
     11.0700                 0.1540857586D+00
      5.5230                 0.2177039864D+00
      2.8180                 0.2127815106D+00
      1.4660                 0.1161647531D+00
      0.7577                 0.1149235694D+00
      0.3296                 0.2281285897D+00
      0.1413                 0.2353259046D+00
      0.0590                 0.8743170439D-01
P    19   1.00
1349000.0000                -0.8850897516D-08
 201500.0000                -0.1873455041D-07
  45540.0000                 0.1709767364D-07
  12710.0000                -0.1365435125D-07
   4039.0000                 0.3812206862D-04
   1413.0000                 0.1612899171D-03
    539.6000                 0.8501539850D-03
    223.6000                 0.3329001506D-02
     99.3400                 0.1152036435D-01
     46.4700                 0.3326259840D-01
     22.4900                 0.8353931566D-01
     11.0700                 0.1634010898D+00
      5.5230                 0.2381260861D+00
      2.8180                 0.2322188916D+00
      1.4660                 0.1253015516D+00
      0.7577                -0.1111634873D+00
      0.3296                -0.3500622010D+00
      0.1413                -0.3654465826D+00
      0.0590                -0.1357963136D+00
P    19   1.00
1349000.0000                 0.1427957103D-02
 201500.0000                 0.3265188132D-02
  45540.0000                 0.9372864271D-02
  12710.0000                 0.2058221387D-01
   4039.0000                 0.4426067610D-01
   1413.0000                 0.8322269861D-01
    539.6000                 0.1299222912D+00
    223.6000                 0.1453334477D+00
     99.3400                 0.3354942141D-01
     46.4700                -0.2653038420D+00
     22.4900                -0.4153360661D+00
     11.0700                 0.1689404260D+00
      5.5230                 0.8675798981D+00
      2.8180                 0.1200810309D+00
      1.4660                -0.1251727268D+01
      0.7577                -0.1177282702D+00
      0.3296                 0.1120948923D+01
      0.1413                -0.1641813976D+00
      0.0590                -0.5431625877D+00
D    15   1.00
   4039.0000                 0.1250390613D-02
   1413.0000                 0.3310891856D-02
    539.6000                 0.1028048746D-01
    223.6000                 0.2664613453D-01
     99.3400                 0.6002621745D-01
     46.4700                 0.1197616190D+00
     22.4900                 0.2037157851D+00
     11.0700                 0.2804956236D+00
      5.5230                 0.2773209212D+00
      2.8180                 0.1938180597D+00
      1.4660                 0.7656713920D-01
      0.7577                 0.8443268953D-01
      0.3296                 0.1214701666D+00
      0.1413                 0.8227482137D-01
      0.0590                 0.1974706128D-01
D    15   1.00
   4039.0000                 0.4594890465D-03
   1413.0000                 0.8738376466D-03
    539.6000                 0.3687019782D-02
    223.6000                 0.7984184181D-02
     99.3400                 0.2119205293D-01
     46.4700                 0.3949540851D-01
     22.4900                 0.7950767723D-01
     11.0700                 0.1075496870D+00
      5.5230                 0.1324692607D+00
      2.8180                 0.9124969330D-01
      1.4660                 0.3324339234D-01
      0.7577                -0.2785952398D+00
      0.3296                -0.4745031477D+00
      0.1413                -0.3228887247D+00
      0.0590                -0.7749679232D-01
****
S     0
S    19   1.00
1381000.0000                 0.1073523542D-04
 205600.0000                 0.8274543513D-04
  46660.0000                 0.4408872711D-03
  13020.0000                 0.1908279352D-02
   4149.0000                 0.7155885235D-02
   1462.0000                 0.2343528991D-01
    560.8000                 0.6624289184D-01
    232.4000                 0.1545131626D+00
    102.9000                 0.2810611904D+00
     47.5900                 0.3516459239D+00
     22.5000                 0.2202830937D+00
     10.6100                 0.4149062459D-01
      5.0280                 0.3535463988D-02
      2.4260                 0.2595659249D-02
      1.1560                 0.5247188443D-03
      0.5435                 0.4883814914D-04
      0.2457                 0.2567399291D-03
      0.1122                 0.1213920586D-03
      0.0497                -0.5126472812D-04
S    19   1.00
1381000.0000                -0.3020233709D-05
 205600.0000                -0.2340078044D-04
  46660.0000                -0.1236939514D-03
  13020.0000                -0.5396758845D-03
   4149.0000                -0.2023604915D-02
   1462.0000                -0.6716475336D-02
    560.8000                -0.1950817503D-01
    232.4000                -0.4847896003D-01
    102.9000                -0.1003486554D+00
     47.5900                -0.1631926417D+00
     22.5000                -0.1499698300D+00
     10.6100                 0.8188552921D-01
      5.0280                 0.4582999924D+00
      2.4260                 0.4935365214D+00
      1.1560                 0.1268388401D+00
      0.5435                -0.4617961685D-03
      0.2457                -0.2651163632D-02
      0.1122                -0.1072877829D-02
      0.0497                -0.2395817503D-03
S    19   1.00
1381000.0000                -0.5881709843D-04
 205600.0000                 0.1522356367D-03
  46660.0000                 0.1023616598D-02
  13020.0000                 0.2864384052D-02
   4149.0000                 0.6251896881D-02
   1462.0000                 0.2796908988D-01
    560.8000                 0.7213400960D-01
    232.4000                 0.1609779371D+00
    102.9000                 0.2630861527D+00
     47.5900                 0.1738080602D+00
     22.5000                -0.2633138058D+00
     10.6100                -0.6262029078D+00
      5.0280                -0.4228648027D+00
      2.4260                 0.2829117229D+00
      1.1560                 0.8446778156D+00
      0.5435                 0.2008582184D+00
      0.2457                -0.3276615734D+00
      0.1122                -0.3200577968D+00
      0.0497                -0.7974702100D-01
S    19   1.00
1381000.0000                -0.7073178971D-06
 205600.0000                -0.6871238215D-05
  46660.0000                -0.3315895335D-04
  13020.0000                -0.1536216720D-03
   4149.0000                -0.5524918555D-03
   1462.0000                -0.1895349026D-02
    560.8000                -0.5401931832D-02
    232.4000                -0.1374564163D-01
    102.9000                -0.2843092330D-01
     47.5900                -0.4837681233D-01
     22.5000                -0.4561022707D-01
     10.6100                 0.2700094997D-01
      5.0280                 0.1812798925D+00
      2.4260                 0.3214418862D+00
      1.1560                 0.1141461311D+00
      0.5435                -0.4298785417D+00
      0.2457                -0.5899091461D+00
      0.1122                -0.2145512955D+00
      0.0497                -0.9069271453D-02
S    19   1.00
1381000.0000                 0.2349512722D-03
 205600.0000                -0.3360803141D-03
  46660.0000                 0.3021369663D-02
  13020.0000                 0.7205521061D-03
   4149.0000                 0.1333867406D-01
   1462.0000                 0.4011789130D-01
    560.8000                 0.1052719684D+00
    232.4000                 0.2336528762D+00
    102.9000                 0.3105863704D+00
     47.5900                 0.5678737696D-01
     22.5000                -0.7632243366D+00
     10.6100                -0.6895705233D+00
      5.0280                 0.7911748703D+00
      2.4260                 0.1178832839D+01
      1.1560                -0.9785522406D+00
      0.5435                -0.7830293246D+00
      0.2457                 0.2213355868D+00
      0.1122                 0.5185897109D+00
      0.0497                 0.1679981294D+00
P    19   1.00
1381000.0000                -0.1143035985D-02
 205600.0000                -0.3583368265D-02
  46660.0000                -0.8823771610D-02
  13020.0000                -0.2062344277D-01
   4149.0000                -0.4310370558D-01
   1462.0000                -0.8515675735D-01
    560.8000                -0.1500748206D+00
    232.4000                -0.2339648606D+00
    102.9000                -0.3021572468D+00
     47.5900                -0.3023529796D+00
     22.5000                -0.1688535587D+00
     10.6100                 0.3563739826D-01
      5.0280                 0.1922196425D+00
      2.4260                 0.2089084025D+00
      1.1560                 0.5522591102D-01
      0.5435                -0.8249559327D-01
      0.2457                -0.6886165015D-01
      0.1122                -0.6252005348D-02
      0.0497                 0.2758759676D-02
P    19   1.00
1381000.0000                -0.1573133983D-07
 205600.0000                -0.2895908846D-07
  46660.0000                 0.3490306329D-08
  13020.0000                -0.6345795853D-08
   4149.0000                 0.6318686274D-04
   1462.0000                 0.2655718185D-03
    560.8000                 0.1382646252D-02
    232.4000                 0.5425445021D-02
    102.9000                 0.1879721426D-01
     47.5900                 0.5518919748D-01
     22.5000                 0.1404451177D+00
     10.6100                 0.2734282422D+00
      5.0280                 0.3616158559D+00
      2.4260                 0.2724427274D+00
      1.1560                 0.7802074743D-01
      0.5435                 0.4096880105D-02
      0.2457                 0.1874385941D-02
      0.1122                 0.7373538226D-04
      0.0497                 0.2067402851D-03
P    19   1.00
1381000.0000                -0.2174901508D-02
 205600.0000                -0.5312252295D-02
  46660.0000                -0.1484264670D-01
  13020.0000                -0.3181081666D-01
   4149.0000                -0.6976924237D-01
   1462.0000                -0.1283756575D+00
    560.8000                -0.2166513336D+00
    232.4000                -0.2720937220D+00
    102.9000                -0.1991434476D+00
     47.5900                 0.1608776414D+00
     22.5000                 0.5357854793D+00
     10.6100                 0.3235984218D+00
      5.0280                -0.2353654048D+00
      2.4260                -0.5074659043D+00
      1.1560                -0.1691464499D+00
      0.5435                 0.2756643645D+00
      0.2457                 0.1613216928D+00
      0.1122                -0.9323008372D-01
      0.0497                -0.3785509790D-01
P    19   1.00
1381000.0000                 0.2106590892D-07
 205600.0000                -0.1112095304D-07
  46660.0000                -0.6880219711D-08
  13020.0000                -0.1517317731D-07
   4149.0000                 0.1174943411D-04
   1462.0000                 0.8278435276D-04
    560.8000                 0.3166321807D-03
    232.4000                 0.1467984828D-02
    102.9000                 0.4701964013D-02
     47.5900                 0.1467142043D-01
     22.5000                 0.3722403511D-01
     10.6100                 0.7543461127D-01
      5.0280                 0.1039176226D+00
      2.4260                 0.7917263645D-01
      1.1560                -0.8756001989D-01
      0.5435                -0.3405376536D+00
      0.2457                -0.4254066843D+00
      0.1122                -0.2678330101D+00
      0.0497                -0.5173000182D-01
P    19   1.00
1381000.0000                -0.1719290340D-03
 205600.0000                -0.5567157108D-02
  46660.0000                -0.8864754382D-02
  13020.0000                -0.2746009007D-01
   4149.0000                -0.4625577210D-01
   1462.0000                -0.1026043876D+00
    560.8000                -0.1383818031D+00
    232.4000                -0.1665704239D+00
    102.9000                 0.1315163247D-01
     47.5900                 0.3395217024D+00
     22.5000                 0.4624664256D+00
     10.6100                -0.4774288289D+00
      5.0280                -0.9323621652D+00
      2.4260                 0.8437423992D+00
      1.1560                 0.8908574148D+00
      0.5435                -0.9999459618D+00
      0.2457                -0.4363982199D+00
      0.1122                 0.6034206314D+00
      0.0497                 0.2099805637D+00
D    15   1.00
   4149.0000                -0.1527396435D-02
   1462.0000                -0.2721952296D-02
    560.8000                -0.1105063409D-01
    232.4000                -0.2506547546D-01
    102.9000                -0.6098750318D-01
     47.5900                -0.1167819753D+00
     22.5000                -0.2046266513D+00
     10.6100                -0.2652873557D+00
      5.0280                -0.2333668369D+00
      2.4260                -0.1209752542D+00
      1.1560                -0.1268270478D+00
      0.5435                -0.2196653106D+00
      0.2457                -0.1836060138D+00
      0.1122                -0.7794312086D-01
      0.0497                -0.1004107074D-01
D    15   1.00
   4149.0000                 0.4008695417D-03
   1462.0000                 0.3014511402D-02
    560.8000                 0.5462978529D-02
    232.4000                 0.1914594813D-01
    102.9000                 0.3816698921D-01
     47.5900                 0.8537084193D-01
     22.5000                 0.1486536833D+00
     10.6100                 0.2137095844D+00
      5.0280                 0.2089475311D+00
      2.4260                 0.1115710318D+00
      1.1560                -0.1619158693D+00
      0.5435                -0.3901465335D+00
      0.2457                -0.3274006687D+00
      0.1122                -0.1392210841D+00
      0.0497                -0.1791419271D-01
****
Cl     0
S    19   1.00
1554000.0000                 0.6817106587D-05
 233500.0000                 0.5207851145D-04
  53200.0000                 0.2772858947D-03
  14960.0000                 0.1181185703D-02
   4794.0000                 0.4415544692D-02
   1700.0000                 0.1419736498D-01
    660.5000                 0.3919722032D-01
    277.4000                 0.8969480771D-01
    122.6000                 0.1642329284D+00
     55.7000                 0.1908762045D+00
     25.9400                 0.9189935435D-01
     12.4800                 0.7218048171D-01
      6.2590                 0.2387778340D+00
      3.2350                 0.2925008267D+00
      1.6590                 0.1209197908D+00
      0.7347                 0.4486453374D-02
      0.3233                -0.5446950049D-02
      0.1424                -0.1963641165D-02
      0.0630                -0.1353297989D-03
S    19   1.00
1554000.0000                 0.8704369059D-05
 233500.0000                 0.6808488211D-04
  53200.0000                 0.3556327371D-03
  14960.0000                 0.1536590675D-02
   4794.0000                 0.5703574249D-02
   1700.0000                 0.1859124663D-01
    660.5000                 0.5181664715D-01
    277.4000                 0.1234086424D+00
    122.6000                 0.2436586163D+00
     55.7000                 0.3507763516D+00
     25.9400                 0.2604688938D+00
     12.4800                -0.2788890018D-01
      6.2590                -0.3178644071D+00
      3.2350                -0.4004248816D+00
      1.6590                -0.1649030942D+00
      0.7347                -0.1192053879D-02
      0.3233                 0.1682233599D-01
      0.1424                 0.6097145143D-02
      0.0630                 0.3111548137D-03
S    19   1.00
1554000.0000                 0.5319253727D-04
 233500.0000                 0.9157190299D-04
  53200.0000                 0.2281198046D-02
  14960.0000                 0.3429809496D-02
   4794.0000                 0.1273538083D-01
   1700.0000                 0.4516701067D-01
    660.5000                 0.1159459463D+00
    277.4000                 0.2521653057D+00
    122.6000                 0.3798741590D+00
     55.7000                 0.9575913779D-01
     25.9400                -0.8000563159D+00
     12.4800                -0.8349897677D+00
      6.2590                 0.5348984580D+00
      3.2350                 0.1332185685D+01
      1.6590                -0.4921438989D+00
      0.7347                -0.9587844371D+00
      0.3233                 0.1445948226D+00
      0.1424                 0.4324336928D+00
      0.0630                 0.1542709481D+00
S    19   1.00
1554000.0000                -0.4805723397D-04
 233500.0000                -0.5737772996D-04
  53200.0000                -0.6451957167D-03
  14960.0000                -0.1193128781D-02
   4794.0000                -0.4609338258D-02
   1700.0000                -0.1719318215D-01
    660.5000                -0.4273205237D-01
    277.4000                -0.1041574581D+00
    122.6000                -0.1792988436D+00
     55.7000                -0.1836235221D+00
     25.9400                 0.8885609939D-01
     12.4800                 0.4292853535D+00
      6.2590                 0.5777543586D+00
      3.2350                 0.1929746235D+00
      1.6590                -0.9991307900D+00
      0.7347                -0.6150405674D+00
      0.3233                 0.4042853743D+00
      0.1424                 0.4334448044D+00
      0.0630                 0.1203865942D+00
S    19   1.00
1554000.0000                -0.6692555556D-06
 233500.0000                -0.5771340750D-05
  53200.0000                -0.2945517469D-04
  14960.0000                -0.1291984143D-03
   4794.0000                -0.4764085832D-03
   1700.0000                -0.1582788010D-02
    660.5000                -0.4484094883D-02
    277.4000                -0.1139143045D-01
    122.6000                -0.2504486486D-01
     55.7000                -0.4534848175D-01
     25.9400                -0.4485213224D-01
     12.4800                 0.2210290750D-01
      6.2590                 0.1511188835D+00
      3.2350                 0.2947587526D+00
      1.6590                 0.1838840778D+00
      0.7347                -0.3728145963D+00
      0.3233                -0.6352403924D+00
      0.1424                -0.2420080051D+00
      0.0630                -0.9356531460D-02
P    19   1.00
1554000.0000                -0.1223630622D-02
 233500.0000                -0.3778387190D-02
  53200.0000                -0.9556395083D-02
  14960.0000                -0.2167556200D-01
   4794.0000                -0.4565745200D-01
   1700.0000                -0.8844739122D-01
    660.5000                -0.1534111362D+00
    277.4000                -0.2362280860D+00
    122.6000                -0.3081775763D+00
     55.7000                -0.2957537761D+00
     25.9400                -0.1465584406D+00
     12.4800                 0.2099647367D-01
      6.2590                 0.1326961282D+00
      3.2350                 0.2191310097D+00
      1.6590                 0.1282020937D+00
      0.7347                -0.9994649835D-01
      0.3233                -0.1003053460D+00
      0.1424                 0.8024470876D-02
      0.0630                 0.9153782845D-02
P    19   1.00
1554000.0000                 0.6216071688D-08
 233500.0000                -0.2000275449D-07
  53200.0000                 0.2998966562D-07
  14960.0000                -0.1214694504D-07
   4794.0000                -0.6374463848D-04
   1700.0000                -0.2508820349D-03
    660.5000                -0.1320432490D-02
    277.4000                -0.5034584473D-02
    122.6000                -0.1818322242D-01
     55.7000                -0.5596616347D-01
     25.9400                -0.1425379672D+00
     12.4800                -0.2591360379D+00
      6.2590                -0.3314954487D+00
      3.2350                -0.2726699760D+00
      1.6590                -0.1097066563D+00
      0.7347                -0.1199324085D-01
      0.3233                -0.5875891042D-03
      0.1424                -0.7277446384D-03
      0.0630                -0.6259668403D-04
P    19   1.00
1554000.0000                -0.1819993714D-02
 233500.0000                -0.4616079740D-02
  53200.0000                -0.1182740454D-01
  14960.0000                -0.2658854376D-01
   4794.0000                -0.5643999536D-01
   1700.0000                -0.1055481405D+00
    660.5000                -0.1767823744D+00
    277.4000                -0.2330206591D+00
    122.6000                -0.2030786658D+00
     55.7000                 0.7945945187D-01
     25.9400                 0.4508766853D+00
     12.4800                 0.4043400993D+00
      6.2590                -0.2279595298D-03
      3.2350                -0.5690564055D+00
      1.6590                -0.4746834662D+00
      0.7347                 0.3793230684D+00
      0.3233                 0.3029376263D+00
      0.1424                -0.1756748908D+00
      0.0630                -0.7246176597D-01
P    19   1.00
1554000.0000                 0.5253050723D-08
 233500.0000                 0.1011635432D-07
  53200.0000                -0.1792556366D-07
  14960.0000                 0.4866751161D-07
   4794.0000                -0.1786505275D-04
   1700.0000                -0.6654064865D-04
    660.5000                -0.3584722367D-03
    277.4000                -0.1364670349D-02
    122.6000                -0.4945270814D-02
     55.7000                -0.1553438547D-01
     25.9400                -0.4022764178D-01
     12.4800                -0.7618470868D-01
      6.2590                -0.9912270040D-01
      3.2350                -0.9174096223D-01
      1.6590                 0.5802916515D-01
      0.7347                 0.3405092568D+00
      0.3233                 0.4475971156D+00
      0.1424                 0.2745095478D+00
      0.0630                 0.5035347949D-01
P    19   1.00
1554000.0000                 0.1497783582D-02
 233500.0000                 0.4718094867D-02
  53200.0000                 0.1435629567D-01
  14960.0000                 0.2847545780D-01
   4794.0000                 0.6413230238D-01
   1700.0000                 0.1112964454D+00
    660.5000                 0.1784864255D+00
    277.4000                 0.1905739491D+00
    122.6000                 0.4851571091D-01
     55.7000                -0.4171912217D+00
     25.9400                -0.5429392245D+00
     12.4800                 0.3677124209D+00
      6.2590                 0.9918655074D+00
      3.2350                -0.4174894330D+00
      1.6590                -0.1108049019D+01
      0.7347                 0.7578217963D+00
      0.3233                 0.5514009677D+00
      0.1424                -0.5692017807D+00
      0.0630                -0.2051188123D+00
D    15   1.00
   4794.0000                 0.1216410584D-02
   1700.0000                 0.2969012960D-02
    660.5000                 0.9586997769D-02
    277.4000                 0.2371590773D-01
    122.6000                 0.5685251047D-01
     55.7000                 0.1159453385D+00
     25.9400                 0.1988961714D+00
     12.4800                 0.2420016028D+00
      6.2590                 0.2158935549D+00
      3.2350                 0.1128058816D+00
      1.6590                 0.1315502531D+00
      0.7347                 0.2416759895D+00
      0.3233                 0.2063286877D+00
      0.1424                 0.8409609206D-01
      0.0630                 0.1023745078D-01
D    15   1.00
   4794.0000                 0.9406480230D-03
   1700.0000                 0.2053833131D-02
    660.5000                 0.6955950760D-02
    277.4000                 0.1719175075D-01
    122.6000                 0.4148851062D-01
     55.7000                 0.8929139877D-01
     25.9400                 0.1596693743D+00
     12.4800                 0.2159045962D+00
      6.2590                 0.2011976822D+00
      3.2350                 0.1437004771D+00
      1.6590                -0.1233004273D+00
      0.7347                -0.3948731149D+00
      0.3233                -0.3428207261D+00
      0.1424                -0.1396574982D+00
      0.0630                -0.1698200693D-01
****


==> anc/sTZHF_gbs.txt <==
spherical

****
H     0
S    11   1.00
   3877.0000                -0.7830456701D+00
    576.3000                 0.9340134323D+00
    131.2000                -0.2540690663D+00
     36.9800                 0.1126282677D+00
     11.7300                -0.1070596431D+01
      3.9200                 0.1391763637D+01
      1.3590                 0.3847972828D+01
      0.9351                -0.7381478510D+01
      0.5111                 0.3543777956D+01
      0.1991                -0.4822381396D+00
      0.0779                 0.1526792416D-01
S    11   1.00
   3877.0000                -0.3211288303D+00
    576.3000                 0.3963404401D+00
    131.2000                -0.1797150150D+00
     36.9800                 0.1726414649D+00
     11.7300                -0.1097923035D+01
      3.9200                 0.4364354328D+00
      1.3590                -0.3959284477D+01
      0.9351                 0.5925117323D+01
      0.5111                -0.2013723848D+01
      0.1991                 0.5852190783D-01
      0.0779                -0.1044156013D+00
S    11   1.00
   3877.0000                 0.1635837668D-04
    576.3000                 0.1305468718D-03
    131.2000                 0.6730846148D-03
     36.9800                 0.2930889590D-02
     11.7300                 0.1110916630D-01
      3.9200                 0.4147441563D-01
      1.3590                 0.1286073260D+00
      0.9351                 0.5070224816D-07
      0.5111                 0.3016545186D+00
      0.1991                 0.4476183889D+00
      0.0779                 0.2100360237D+00
S    11   1.00
   3877.0000                 0.6353341336D-04
    576.3000                 0.4500791880D-03
    131.2000                 0.2688329850D-02
     36.9800                 0.9726601400D-02
     11.7300                 0.4493053499D-01
      3.9200                 0.1287485200D+00
      1.3590                 0.5302905103D+00
      0.9351                -0.8978786992D-06
      0.5111                 0.5000089725D+00
      0.1991                -0.4732310755D+00
      0.0779                -0.5820833216D+00
S    11   1.00
   3877.0000                -0.2965626227D+00
    576.3000                 0.3156167240D+00
    131.2000                 0.1190397236D+00
     36.9800                -0.2866807800D+00
     11.7300                 0.1316562302D+01
      3.9200                -0.2369212932D+01
      1.3590                 0.1103464754D+02
      0.9351                -0.1855074449D+02
      0.5111                 0.1319555129D+02
      0.1991                -0.6306876718D+01
      0.0779                 0.2153916741D+01
S    11   1.00
   3877.0000                 0.1456749685D-03
    576.3000                 0.1300918968D-02
    131.2000                 0.5557381099D-02
     36.9800                 0.3002096362D-01
     11.7300                 0.7914946274D-01
      3.9200                 0.3095052514D+00
      1.3590                -0.1272157336D+01
      0.9351                 0.2014479349D-06
      0.5111                 0.1770819722D+00
      0.1991                 0.2195335512D+01
      0.0779                -0.1895351640D+01
P    10   1.00
    576.3000                 0.9413152271D-08
    131.2000                 0.2060780430D-07
     36.9800                -0.4596384468D-08
     11.7300                -0.2167370263D-07
      3.9200                 0.3418492337D-01
      2.6390                -0.2284166131D-06
      1.3590                 0.3404282151D+00
      0.5111                 0.5440700162D+00
      0.1991                 0.2150345018D+00
      0.0779                -0.6800004817D-07
P    10   1.00
    576.3000                 0.1364908337D-07
    131.2000                -0.3637865831D-07
     36.9800                 0.2903909618D-07
     11.7300                -0.3255921134D-07
      3.9200                -0.1917883736D+00
      2.6390                -0.9103130007D-07
      1.3590                -0.1029940804D+01
      0.5111                 0.6492738982D+00
      0.1991                 0.4424354902D+00
      0.0779                -0.2315216065D-07
P    10   1.00
    576.3000                -0.4409585562D-01
    131.2000                -0.7393168441D-01
     36.9800                -0.2307526158D+00
     11.7300                -0.3154357054D+00
      3.9200                -0.1281413318D+01
      2.6390                 0.8631096728D+00
      1.3590                 0.5928072434D+00
      0.5111                -0.1461233606D+00
      0.1991                -0.6552515093D+00
      0.0779                 0.6799574201D+00
P    10   1.00
    576.3000                 0.5363834167D-02
    131.2000                -0.3708868585D-01
     36.9800                 0.7362052594D-01
     11.7300                -0.3272842833D+00
      3.9200                 0.2929296154D+01
      2.6390                -0.4967595560D+01
      1.3590                 0.2358018978D+01
      0.5111                 0.2490653324D+00
      0.1991                -0.3230276894D+00
      0.0779                -0.6131121505D+00
P    10   1.00
    576.3000                 0.6715239786D-03
    131.2000                -0.2045475230D+00
     36.9800                 0.1853587490D+00
     11.7300                -0.1537562431D+01
      3.9200                 0.8547977081D+01
      2.6390                -0.1191882268D+02
      1.3590                 0.6908775961D+01
      0.5111                -0.4062721313D+01
      0.1991                 0.2851007771D+01
      0.0779                -0.1149413803D+01
P    10   1.00
    576.3000                 0.2497267372D-01
    131.2000                 0.2209949246D-01
     36.9800                 0.1648417993D+00
     11.7300                 0.5373492886D-02
      3.9200                 0.4135097170D+01
      2.6390                -0.7018993794D+01
      1.3590                 0.3972859437D+01
      0.5111                -0.9370016686D+00
      0.1991                -0.6805555496D+00
      0.0779                 0.1025675152D+01
D    4   1.00
      3.9200                 0.6871086645D-08
      1.3590                 0.6068328458D+00
      0.5111                 0.4553896887D+00
      0.1991                 0.5618425491D-01
D    4   1.00
      3.9200                -0.5808455412D+00
      1.3590                -0.5442741761D+00
      0.5111                 0.7982163445D+00
      0.1991                 0.1209528152D+00
D    4   1.00
      3.9200                 0.1028522180D+01
      1.3590                -0.1066648616D+01
      0.5111                 0.1725370985D+00
      0.1991                 0.6589690699D+00
F    3   1.00
      1.3590                 0.7467794630D+00
      0.5111                 0.3436862864D+00
      0.1991                 0.2646563025D-01
****
C     0
S    17   1.00
 193600.0000                 0.1011104244D-04
  28940.0000                 0.7916907814D-04
   6521.0000                 0.4243474616D-03
   1813.0000                 0.1847417234D-02
    575.9000                 0.6940015415D-02
    201.9000                 0.2291260824D-01
     76.8700                 0.6492496441D-01
     31.4800                 0.1523177365D+00
     13.5600                 0.2837643223D+00
      5.9930                 0.3607772738D+00
      2.6790                 0.2053896021D+00
      1.1410                 0.3140353717D-01
      0.4733                 0.3256747284D-01
      0.3500                 0.6910749824D-06
      0.1913                 0.3516011991D-01
      0.1300                 0.1079609090D-06
      0.0751                 0.6558204553D-02
S    17   1.00
 193600.0000                 0.2966931799D-05
  28940.0000                 0.2275967052D-04
   6521.0000                 0.1226362976D-03
   1813.0000                 0.5313639188D-03
    575.9000                 0.2014166147D-02
    201.9000                 0.6664613367D-02
     76.8700                 0.1932931883D-01
     31.4800                 0.4697918722D-01
     13.5600                 0.9636577141D-01
      5.9930                 0.1529837224D+00
      2.6790                 0.1464772173D+00
      1.1410                -0.8351549502D-01
      0.4733                -0.4658813308D+00
      0.3500                 0.4869807518D-06
      0.1913                -0.5025132619D+00
      0.1300                -0.1516449381D-06
      0.0751                -0.9490082445D-01
S    17   1.00
 193600.0000                 0.6477477891D-01
  28940.0000                -0.1014805920D+00
   6521.0000                 0.3654276802D+00
   1813.0000                -0.8058891629D+00
    575.9000                 0.1041131734D+01
    201.9000                -0.4404430203D+00
     76.8700                -0.4694122184D+00
     31.4800                 0.1398993644D+01
     13.5600                 0.1923936422D+00
      5.9930                -0.1337797816D+01
      2.6790                 0.4636756693D+00
      1.1410                -0.2140575281D+01
      0.4733                 0.1495379123D+02
      0.3500                -0.1831966660D+02
      0.1913                 0.9713171817D+01
      0.1300                -0.6177652111D+01
      0.0751                 0.2068713726D+01
S    17   1.00
 193600.0000                 0.3631663325D-05
  28940.0000                 0.1905405944D-04
   6521.0000                 0.1327209469D-03
   1813.0000                 0.4697868965D-03
    575.9000                 0.2132689937D-02
    201.9000                 0.6154558547D-02
     76.8700                 0.2054903874D-01
     31.4800                 0.4342675119D-01
     13.5600                 0.1164749486D+00
      5.9930                 0.1531293796D+00
      2.6790                 0.3034823633D+00
      1.1410                -0.6610890058D+00
      0.4733                -0.1159408897D+01
      0.3500                 0.7783322180D-06
      0.1913                 0.1121518347D+01
      0.1300                 0.6903609657D-06
      0.0751                 0.3691724581D+00
S    17   1.00
 193600.0000                 0.8367468024D-01
  28940.0000                -0.1353408021D+00
   6521.0000                 0.4767168026D+00
   1813.0000                -0.1083968145D+01
    575.9000                 0.1361070975D+01
    201.9000                -0.7937955941D+00
     76.8700                -0.6803830364D+00
     31.4800                 0.7001921656D+00
     13.5600                 0.1737135755D+00
      5.9930                -0.2672126492D+01
      2.6790                 0.7329185675D+01
      1.1410                -0.1278194946D+02
      0.4733                 0.3591456117D+02
      0.3500                -0.3864083895D+02
      0.1913                 0.1984395556D+02
      0.1300                -0.1250756044D+02
      0.0751                 0.3412389333D+01
S    17   1.00
 193600.0000                -0.1328588223D-05
  28940.0000                -0.5726210208D-04
   6521.0000                -0.9257143307D-04
   1813.0000                -0.9954849451D-03
    575.9000                -0.2405706092D-02
    201.9000                -0.1088099218D-01
     76.8700                -0.2712440999D-01
     31.4800                -0.8177486490D-01
     13.5600                -0.1629856227D+00
      5.9930                -0.3485310891D+00
      2.6790                -0.2706604102D+00
      1.1410                 0.2907004813D+01
      0.4733                -0.2930406810D+01
      0.3500                -0.3334295716D-05
      0.1913                 0.3079715263D+00
      0.1300                -0.5447434827D-06
      0.0751                 0.7976995000D+00
S    17   1.00
 193600.0000                 0.1279023470D+00
  28940.0000                -0.2004950301D+00
   6521.0000                 0.7151228054D+00
   1813.0000                -0.1591583372D+01
    575.9000                 0.1960574589D+01
    201.9000                -0.7769359557D+00
     76.8700                -0.1567184656D+01
     31.4800                 0.2831918212D+01
     13.5600                -0.1472843895D+01
      5.9930                -0.1163930189D+01
      2.6790                 0.2156899774D+01
      1.1410                -0.1208326421D+01
      0.4733                 0.4751586484D+01
      0.3500                -0.9013632544D+01
      0.1913                 0.7319175564D+01
      0.1300                -0.1277091723D+01
      0.0751                -0.1729257891D+01
S    17   1.00
 193600.0000                -0.9213612726D-02
  28940.0000                 0.6871444359D-02
   6521.0000                -0.4129038237D-01
   1813.0000                 0.7539221613D-01
    575.9000                -0.8384562432D-01
    201.9000                -0.5058055848D-01
     76.8700                -0.7914823803D-01
     31.4800                -0.2624203212D+00
     13.5600                -0.3987891082D+00
      5.9930                 0.2031857554D+01
      2.6790                -0.1068102262D+01
      1.1410                -0.5777110488D+01
      0.4733                 0.4716645929D+02
      0.3500                -0.6493699092D+02
      0.1913                 0.3972245242D+02
      0.1300                -0.1758392895D+02
      0.0751                 0.1019061238D+01
P    16   1.00
 193600.0000                -0.1732102746D-03
  28940.0000                 0.1139475366D-01
   6521.0000                -0.1239160738D-01
   1813.0000                 0.4337861936D-01
    575.9000                 0.2548704947D-01
    201.9000                 0.6310928297D-01
     76.8700                 0.1838242602D+00
     31.4800                 0.2177517554D+00
     13.5600                 0.4154123775D+00
      5.9930                 0.4545577451D+00
      2.6790                -0.9873957898D-01
      1.1410                -0.2427706535D+01
      0.8000                 0.2605492430D+01
      0.4733                -0.5666345082D+00
      0.1913                 0.6304597550D-01
      0.0751                -0.1075643643D+00
P    16   1.00
 193600.0000                -0.9982614503D-02
  28940.0000                 0.5998241938D-01
   6521.0000                -0.9196069227D-01
   1813.0000                 0.2091619211D+00
    575.9000                -0.1656147733D-01
    201.9000                 0.2224941688D+00
     76.8700                 0.3556389023D+00
     31.4800                 0.5209689595D+00
     13.5600                -0.4458963667D+00
      5.9930                -0.3826675935D+00
      2.6790                -0.1002395683D+01
      1.1410                 0.7300490464D+01
      0.8000                -0.9569569112D+01
      0.4733                 0.4316856337D+01
      0.1913                -0.1210512813D+01
      0.0751                 0.4253500899D+00
P    16   1.00
 193600.0000                 0.3105378200D-08
  28940.0000                 0.3758397939D-08
   6521.0000                -0.1294040507D-07
   1813.0000                 0.1684359565D-07
    575.9000                 0.4011394416D-08
    201.9000                -0.2070738447D-03
     76.8700                -0.7222720978D-03
     31.4800                -0.3101326650D-02
     13.5600                -0.1082175355D-01
      5.9930                -0.3135128004D-01
      2.6790                -0.9072986754D-01
      1.1410                -0.2220755234D+00
      0.8000                 0.1869367464D-06
      0.4733                -0.3658731703D+00
      0.1913                -0.3710010434D+00
      0.0751                -0.1533655167D+00
P    16   1.00
 193600.0000                -0.6833197794D-01
  28940.0000                 0.3390874571D+00
   6521.0000                -0.8142905026D+00
   1813.0000                 0.1031175715D+01
    575.9000                -0.7107030634D+00
    201.9000                -0.3694820481D+00
     76.8700                 0.9631909816D+00
     31.4800                -0.3077175251D+00
     13.5600                -0.7281488752D+00
      5.9930                 0.5554029322D+00
      2.6790                 0.6670503484D+00
      1.1410                -0.4971089734D+00
      0.8000                -0.5653512766D+00
      0.4733                 0.7702249452D-01
      0.1913                 0.9843363861D+00
      0.0751                -0.7683339206D+00
P    16   1.00
 193600.0000                -0.5656746590D-01
  28940.0000                 0.2822151616D+00
   6521.0000                -0.6880824512D+00
   1813.0000                 0.8568804014D+00
    575.9000                -0.6065910391D+00
    201.9000                -0.3569014801D+00
     76.8700                 0.7963793349D+00
     31.4800                -0.3032942831D+00
     13.5600                -0.3996563256D+00
      5.9930                 0.8234443563D+00
      2.6790                -0.5862858040D+00
      1.1410                -0.5071396490D+01
      0.8000                 0.8999091681D+01
      0.4733                -0.4369095630D+01
      0.1913                 0.8531949467D-01
      0.0751                 0.5310772985D+00
P    16   1.00
 193600.0000                -0.7753388336D-08
  28940.0000                -0.2011764689D-07
   6521.0000                -0.7718719807D-08
   1813.0000                 0.1248617437D-07
    575.9000                -0.3497114475D-07
    201.9000                -0.3735191700D-03
     76.8700                -0.3067024401D-02
     31.4800                -0.7064459812D-02
     13.5600                -0.4240877532D-01
      5.9930                -0.9947408465D-01
      2.6790                -0.4657305933D+00
      1.1410                -0.6526394999D+00
      0.8000                 0.1981998324D-06
      0.4733                 0.1290683329D+01
      0.1913                -0.2148060452D-01
      0.0751                -0.6332210703D+00
P    16   1.00
 193600.0000                -0.1418344697D-07
  28940.0000                 0.4424535443D-07
   6521.0000                -0.4747637265D-07
   1813.0000                -0.1702349071D-07
    575.9000                 0.4856249495D-07
    201.9000                -0.2667331263D-03
     76.8700                -0.7753574803D-03
     31.4800                -0.4464527985D-02
     13.5600                -0.1152182089D-01
      5.9930                -0.4234145145D-01
      2.6790                -0.9322297726D-01
      1.1410                -0.4635969608D+00
      0.8000                -0.3985025030D-07
      0.4733                -0.4451098919D+00
      0.1913                 0.6370906030D+00
      0.0751                 0.4495783507D+00
P    16   1.00
 193600.0000                 0.8886415301D-02
  28940.0000                -0.1994777459D-01
   6521.0000                 0.2939549756D-01
   1813.0000                -0.5631326194D-01
    575.9000                 0.8155448306D-01
    201.9000                -0.1353017632D+00
     76.8700                 0.2008825429D+00
     31.4800                -0.3663378198D+00
     13.5600                 0.8168834618D+00
      5.9930                -0.5648585315D+00
      2.6790                -0.1617703662D+00
      1.1410                -0.3713044563D+01
      0.8000                 0.9524638426D+01
      0.4733                -0.8345658082D+01
      0.1913                 0.4195504992D+01
      0.0751                -0.1689735987D+01
D    11   1.00
    201.9000                 0.3216960939D-02
     76.8700                 0.2822481975D-01
     31.4800                 0.3284714794D-01
     13.5600                 0.1573712342D+00
      5.9930                 0.2447560176D+00
      2.6790                 0.3020293477D+00
      1.8500                 0.6380826155D+00
      1.1410                -0.5089590419D+00
      0.4733                -0.8340305865D+00
      0.1913                 0.8798506794D+00
      0.0751                -0.7484140239D-01
D    11   1.00
    201.9000                -0.2736934804D-07
     76.8700                 0.8974445729D-07
     31.4800                -0.1098962534D-06
     13.5600                 0.1744604872D-06
      5.9930                -0.2980168831D-06
      2.6790                 0.5106739470D-01
      1.8500                -0.1254898984D-05
      1.1410                 0.2719969617D+00
      0.4733                 0.5701788771D+00
      0.1913                 0.2708747696D+00
      0.0751                -0.1140139427D-07
D    11   1.00
    201.9000                 0.1362670057D-07
     76.8700                -0.3531738130D-07
     31.4800                 0.5200266629D-07
     13.5600                -0.8932103718D-07
      5.9930                 0.1062090675D-06
      2.6790                 0.1515176587D+00
      1.8500                 0.3817772787D-06
      1.1410                 0.8174438038D+00
      0.4733                -0.1941662369D+00
      0.1913                -0.7027481242D+00
      0.0751                -0.1153458122D-07
D    11   1.00
    201.9000                 0.1329138274D-01
     76.8700                 0.2548935299D-01
     31.4800                 0.9549146664D-01
     13.5600                 0.1554443445D+00
      5.9930                 0.4060780354D+00
      2.6790                 0.1948878154D+00
      1.8500                -0.2860776857D+00
      1.1410                -0.7208384365D+00
      0.4733                 0.8753995238D+00
      0.1913                 0.1690956615D-01
      0.0751                -0.8161730533D+00
D    11   1.00
    201.9000                -0.2038782494D-01
     76.8700                -0.9290124664D-02
     31.4800                -0.9347715054D-01
     13.5600                -0.9959561663D-01
      5.9930                -0.2343466879D+00
      2.6790                -0.2223142511D+01
      1.8500                 0.4249198364D+01
      1.1410                -0.2006206360D+01
      0.4733                -0.5253086542D+00
      0.1913                 0.1347659250D+01
      0.0751                -0.1134783375D+01
F    4   1.00
      2.6790                 0.1344696530D-07
      1.1410                -0.4479149846D+00
      0.4733                -0.5600690243D+00
      0.1913                -0.1496056065D+00
F    4   1.00
      2.6790                 0.5332105190D+00
      1.1410                 0.5355787009D+00
      0.4733                -0.4893617055D+00
      0.1913                -0.3638657677D+00
F    4   1.00
      2.6790                -0.1207652461D+01
      1.1410                 0.1187902422D+01
      0.4733                -0.1714183278D+00
      0.1913                -0.5367628332D+00
G    3   1.00
      1.1410                -0.5981342503D+00
      0.4733                -0.4816864317D+00
      0.1913                -0.8180600652D-01
****
N     0
S    16   1.00
 218500.0000                -0.1027972418D-04
  32650.0000                -0.8036178867D-04
   7405.0000                -0.4257000381D-03
   2075.0000                -0.1827938168D-02
    666.7000                -0.6738493315D-02
    236.1000                -0.2191161634D-01
     89.8800                -0.6215251860D-01
     36.1700                -0.1458773364D+00
     15.1400                -0.2559537826D+00
      6.5250                -0.2522391255D+00
      4.5000                -0.4725938878D-07
      2.8290                -0.8212287328D-01
      1.2080                -0.1036489740D+00
      0.5135                -0.2356722181D+00
      0.2170                -0.1791425003D+00
      0.0889                -0.2476035018D-01
S    16   1.00
 218500.0000                -0.8738520364D-01
  32650.0000                 0.3424276142D+00
   7405.0000                 0.1993761901D+00
   2075.0000                -0.1565698973D+01
    666.7000                 0.1571749403D+01
    236.1000                 0.3030296715D+00
     89.8800                -0.6113538002D+00
     36.1700                -0.7495926235D+00
     15.1400                 0.1056017664D+01
      6.5250                 0.2430896917D+01
      4.5000                -0.4196543445D+01
      2.8290                 0.7981935840D+00
      1.2080                 0.1293787261D+01
      0.5135                -0.6403272996D+00
      0.2170                -0.3452482997D+00
      0.0889                 0.4302396370D+00
S    16   1.00
 218500.0000                 0.3318595847D-01
  32650.0000                 0.3382550649D-01
   7405.0000                 0.5551714804D-01
   2075.0000                -0.2372905288D+00
    666.7000                 0.1906407282D+00
    236.1000                 0.4239897420D+00
     89.8800                -0.2005038991D-01
     36.1700                 0.7655305746D+00
     15.1400                 0.9186797065D+00
      6.5250                -0.1262162495D+02
      4.5000                 0.1718309700D+02
      2.8290                -0.6387264170D+01
      1.2080                -0.7923124067D+00
      0.5135                 0.1977943118D+01
      0.2170                -0.1721782092D+01
      0.0889                 0.7463845793D+00
S    16   1.00
 218500.0000                -0.8646098370D-05
  32650.0000                -0.6737469929D-04
   7405.0000                -0.3569780628D-03
   2075.0000                -0.1534695271D-02
    666.7000                -0.5663053214D-02
    236.1000                -0.1853415537D-01
     89.8800                -0.5314394072D-01
     36.1700                -0.1287790822D+00
     15.1400                -0.2425666317D+00
      6.5250                -0.3015843846D+00
      4.5000                -0.5854096122D-06
      2.8290                -0.1415679765D+00
      1.2080                 0.1892252654D+00
      0.5135                 0.4472929202D+00
      0.2170                 0.3456064111D+00
      0.0889                 0.4703952428D-01
S    16   1.00
 218500.0000                -0.3632004644D-05
  32650.0000                -0.2919739355D-04
   7405.0000                -0.1536616787D-03
   2075.0000                -0.6549033741D-03
    666.7000                -0.2480331285D-02
    236.1000                -0.7999441025D-02
     89.8800                -0.2426837776D-01
     36.1700                -0.6008499226D-01
     15.1400                -0.1357213974D+00
      6.5250                -0.2160566394D+00
      4.5000                 0.9124235743D-07
      2.8290                -0.1627515346D+00
      1.2080                 0.1116076712D+01
      0.5135                 0.5089533502D+00
      0.2170                -0.1139603111D+01
      0.0889                -0.1999885355D+00
S    16   1.00
 218500.0000                -0.4835053533D-05
  32650.0000                -0.4260196087D-04
   7405.0000                -0.2008561079D-03
   2075.0000                -0.1049839243D-02
    666.7000                -0.3044593621D-02
    236.1000                -0.1344685877D-01
     89.8800                -0.2899930645D-01
     36.1700                -0.1157513757D+00
     15.1400                -0.1499425366D+00
      6.5250                -0.6163201440D+00
      4.5000                 0.1011677464D-05
      2.8290                 0.8850890903D+00
      1.2080                 0.1811940421D+01
      0.5135                -0.3249573671D+01
      0.2170                 0.1191749590D+01
      0.0889                 0.4675339778D+00
S    16   1.00
 218500.0000                -0.1584510604D-01
  32650.0000                 0.1223241102D+00
   7405.0000                 0.8176936538D-01
   2075.0000                -0.5970157828D+00
    666.7000                 0.5413746579D+00
    236.1000                 0.2314726386D+00
     89.8800                -0.3889441816D+00
     36.1700                -0.3880478879D+00
     15.1400                 0.7129509600D+00
      6.5250                -0.6964298733D+01
      4.5000                 0.1109024753D+02
      2.8290                -0.3899302874D+01
      1.2080                -0.1332797541D+01
      0.5135                 0.2877484947D+00
      0.2170                 0.1528215905D+01
      0.0889                -0.1269638888D+01
S    16   1.00
 218500.0000                -0.1339118063D-01
  32650.0000                 0.2113457652D-01
   7405.0000                 0.8020741498D-02
   2075.0000                -0.6904718497D-01
    666.7000                 0.1219164247D+00
    236.1000                -0.5698637574D-01
     89.8800                 0.3079971408D+00
     36.1700                -0.4471611979D+00
     15.1400                 0.1916327888D+01
      6.5250                -0.6709645711D+01
      4.5000                 0.9507519267D+01
      2.8290                -0.7589004911D+01
      1.2080                 0.7105664302D+01
      0.5135                -0.7900931248D+01
      0.2170                 0.6416874617D+01
      0.0889                -0.2759451152D+01
P    16   1.00
 218500.0000                 0.3643646984D+00
  32650.0000                 0.1508872473D-01
   7405.0000                -0.1113673734D+01
   2075.0000                 0.6513994403D+00
    666.7000                -0.4317625080D+00
    236.1000                 0.8869532880D+00
     89.8800                -0.7032253571D+00
     36.1700                 0.1116707255D+00
     15.1400                 0.2171601499D+00
      6.5250                -0.6471008147D+00
      2.8290                 0.3892408008D+00
      1.2080                 0.3030824065D+00
      0.7000                -0.1520395749D+00
      0.5135                -0.3161584913D+00
      0.2170                 0.1513758512D+00
      0.0889                 0.4646174969D-01
P    16   1.00
 218500.0000                 0.8198773575D-01
  32650.0000                 0.7992509388D-02
   7405.0000                -0.2354184258D+00
   2075.0000                 0.1723138737D+00
    666.7000                -0.4576845766D-01
    236.1000                 0.3149601698D+00
     89.8800                 0.1025685880D-01
     36.1700                 0.3811194731D+00
     15.1400                 0.3124711535D+00
      6.5250                 0.4217403686D+00
      2.8290                -0.5973538208D+00
      1.2080                -0.3361738069D+00
      0.7000                -0.2008678625D+00
      0.5135                 0.9832828584D+00
      0.2170                -0.3784928578D+00
      0.0889                -0.7107134860D-01
P    16   1.00
 218500.0000                -0.6908418105D-08
  32650.0000                -0.1471708343D-07
   7405.0000                 0.2051617722D-07
   2075.0000                -0.3955355404D-07
    666.7000                 0.5168134010D-07
    236.1000                -0.3036104552D-03
     89.8800                -0.1024164555D-02
     36.1700                -0.4759618420D-02
     15.1400                -0.1656589068D-01
      6.5250                -0.5080781398D-01
      2.8290                -0.1383078177D+00
      1.2080                -0.2775518427D+00
      0.7000                -0.1232718914D-06
      0.5135                -0.3661140927D+00
      0.2170                -0.3029715052D+00
      0.0889                -0.9765171455D-01
P    16   1.00
 218500.0000                 0.1151798740D-07
  32650.0000                 0.1146557408D-07
   7405.0000                -0.2317884924D-07
   2075.0000                 0.1941133626D-07
    666.7000                 0.1639040413D-08
    236.1000                -0.7367795158D-03
     89.8800                -0.3936795788D-02
     36.1700                -0.1230346913D-01
     15.1400                -0.6747761315D-01
      6.5250                -0.1803420526D+00
      2.8290                -0.7383859963D+00
      1.2080                 0.9280159985D-01
      0.7000                 0.1308258509D-05
      0.5135                 0.1245492634D+01
      0.2170                -0.6011660777D+00
      0.0889                -0.3658033805D+00
P    16   1.00
 218500.0000                 0.1690487133D-01
  32650.0000                 0.1118020187D-01
   7405.0000                -0.4358886375D-01
   2075.0000                 0.1135960631D+00
    666.7000                -0.3619688161D-01
    236.1000                 0.4317612751D+00
     89.8800                -0.3515543514D+00
     36.1700                 0.1232582375D+01
     15.1400                -0.3022003236D+01
      6.5250                 0.3166593792D+01
      2.8290                -0.2040596003D+01
      1.2080                 0.3956876530D+01
      0.7000                -0.1242244735D+02
      0.5135                 0.1165578161D+02
      0.2170                -0.3362439582D+01
      0.0889                 0.1019864358D+01
P    16   1.00
 218500.0000                -0.6961349038D-01
  32650.0000                 0.5821993813D-02
   7405.0000                 0.2381405592D+00
   2075.0000                -0.7297272444D-01
    666.7000                 0.1610215702D+00
    236.1000                 0.5204194239D-01
     89.8800                 0.3091842150D+00
     36.1700                 0.4897813059D+00
     15.1400                -0.5919861193D+00
      6.5250                 0.9143840708D-01
      2.8290                -0.1090777816D+01
      1.2080                 0.2685977296D+01
      0.7000                -0.2404220808D+01
      0.5135                 0.9167470909D+00
      0.2170                -0.8103040320D+00
      0.0889                 0.8462909844D+00
P    16   1.00
 218500.0000                -0.8991717476D-08
  32650.0000                -0.2985867373D-08
   7405.0000                -0.6568998826D-08
   2075.0000                 0.2681511771D-09
    666.7000                -0.1224101467D-07
    236.1000                -0.4149620856D-03
     89.8800                -0.1431027530D-02
     36.1700                -0.6664747149D-02
     15.1400                -0.2343845029D-01
      6.5250                -0.6857575075D-01
      2.8290                -0.2251201352D+00
      1.2080                -0.5724317993D+00
      0.7000                -0.4534271935D-06
      0.5135                -0.3727331403D-01
      0.2170                 0.6765980336D+00
      0.0889                 0.2637891694D+00
P    16   1.00
 218500.0000                -0.3180620684D-01
  32650.0000                 0.3295433661D-02
   7405.0000                 0.1203008155D+00
   2075.0000                -0.4448603537D-01
    666.7000                 0.1321874357D+00
    236.1000                -0.4195885829D-01
     89.8800                 0.3953641056D+00
     36.1700                -0.1573293162D+00
     15.1400                 0.5847600128D+00
      6.5250                -0.1935381305D+01
      2.8290                 0.2296213257D+01
      1.2080                -0.8174902112D+00
      0.7000                -0.7038246016D+00
      0.5135                -0.2995299844D+00
      0.2170                 0.1918881580D+01
      0.0889                -0.1365262688D+01
D    10   1.00
    236.1000                -0.3733571788D-01
     89.8800                -0.7806380894D-01
     36.1700                -0.2142725875D+00
     15.1400                -0.4863166818D+00
      6.5250                -0.5042811704D+00
      2.8290                 0.1464549016D+01
      1.2080                -0.1036177338D+01
      0.5135                -0.2424587842D-01
      0.2170                 0.4740100105D+00
      0.0889                -0.8007285451D-01
D    10   1.00
    236.1000                -0.8093653676D-02
     89.8800                -0.2901805470D-01
     36.1700                -0.5596046587D-01
     15.1400                -0.2115960142D+00
      6.5250                -0.4052289977D+00
      2.8290                -0.6502544145D+00
      1.2080                 0.9572344577D+00
      0.5135                -0.2949740911D-01
      0.2170                -0.4994465171D+00
      0.0889                 0.2995135403D-01
D    10   1.00
    236.1000                -0.3843848561D-08
     89.8800                -0.1950634703D-07
     36.1700                 0.2076925352D-07
     15.1400                -0.1350652078D-07
      6.5250                -0.2555697455D-07
      2.8290                 0.1234760088D+00
      1.2080                 0.3908172574D+00
      0.5135                 0.5047745838D+00
      0.2170                 0.1529950549D+00
      0.0889                 0.1169304836D-07
D    10   1.00
    236.1000                 0.1626284641D-07
     89.8800                -0.1645658367D-07
     36.1700                -0.1385091872D-07
     15.1400                 0.7849993740D-08
      6.5250                -0.1803260427D-07
      2.8290                -0.4447375395D+00
      1.2080                -0.6563233555D+00
      0.5135                 0.6205546539D+00
      0.2170                 0.4062293773D+00
      0.0889                -0.8535757518D-08
D    10   1.00
    236.1000                -0.1413508001D-01
     89.8800                -0.2559329052D-01
     36.1700                -0.6700278164D-01
     15.1400                -0.1267792737D+00
      6.5250                 0.9092200961D-01
      2.8290                 0.6677308037D+00
      1.2080                -0.1505236812D+01
      0.5135                 0.1579429542D+01
      0.2170                -0.4742578128D+00
      0.0889                -0.7515304676D+00
F    4   1.00
      2.8290                 0.1513748736D+00
      1.2080                 0.5264483063D+00
      0.5135                 0.4741986394D+00
      0.2170                 0.2316907900D-08
F    4   1.00
      2.8290                -0.3439440700D+00
      1.2080                -0.5345889088D+00
      0.5135                 0.5626852410D+00
      0.2170                 0.5245876247D+00
F    4   1.00
      2.8290                 0.9315142003D+00
      1.2080                -0.4360055994D+00
      0.5135                -0.6631273282D+00
      0.2170                 0.9292963147D+00
G    3   1.00
      2.8290                -0.2589624262D+00
      1.2080                -0.5884919914D+00
      0.5135                -0.3456071354D+00
****
O     0
S    16   1.00
 254500.0000                -0.1305098514D-04
  38080.0000                -0.1283106325D-03
   8262.0000                -0.6353663990D-03
   2405.0000                -0.2681641183D-02
    764.0000                -0.1022173787D-01
    266.3000                -0.3366650580D-01
    101.0000                -0.9274117350D-01
     41.6400                -0.2017024752D+00
     18.2600                -0.3300574008D+00
      8.2510                -0.3330279263D+00
      3.7120                -0.1266798733D+00
      2.7500                -0.9138518189D-04
      1.6160                -0.1373154563D-01
      0.6891                -0.1969192461D-01
      0.2875                -0.1290641780D-01
      0.1144                -0.1852591718D-02
S    16   1.00
 254500.0000                -0.3466167655D-05
  38080.0000                -0.3394329576D-04
   8262.0000                -0.1678514014D-03
   2405.0000                -0.7105510388D-03
    764.0000                -0.2717910901D-02
    266.3000                -0.9071321289D-02
    101.0000                -0.2571092300D-01
     41.6400                -0.5990144302D-01
     18.2600                -0.1129639464D+00
      8.2510                -0.1604932509D+00
      3.7120                -0.8275302708D-01
      2.7500                -0.2892508840D-04
      1.6160                 0.2218381671D+00
      0.6891                 0.5095565501D+00
      0.2875                 0.3832063582D+00
      0.1144                 0.4879509738D-01
S    16   1.00
 254500.0000                 0.1850365909D+00
  38080.0000                -0.4937956939D+00
   8262.0000                 0.7964241620D+00
   2405.0000                -0.8060945450D+00
    764.0000                -0.4524213784D+00
    266.3000                 0.1866629604D+01
    101.0000                -0.6921373082D+00
     41.6400                -0.1416747147D+01
     18.2600                 0.1054610285D+01
      8.2510                -0.6857777881D+00
      3.7120                 0.6201291828D+01
      2.7500                -0.7793891063D+01
      1.6160                 0.2730670504D+01
      0.6891                -0.1190017374D+01
      0.2875                 0.1501817688D+01
      0.1144                -0.9388846329D+00
S    16   1.00
 254500.0000                 0.1006606565D+00
  38080.0000                -0.2719137357D+00
   8262.0000                 0.4435107256D+00
   2405.0000                -0.4110555503D+00
    764.0000                -0.2591982183D+00
    266.3000                 0.1220145426D+01
    101.0000                -0.2435134857D+00
     41.6400                -0.4077953446D-01
     18.2600                 0.4970076955D+00
      8.2510                -0.9414297299D+00
      3.7120                 0.2421744652D+00
      2.7500                -0.1354392213D+01
      1.6160                 0.2142961699D+01
      0.6891                -0.3592609138D+00
      0.2875                -0.1310592761D+01
      0.1144                 0.1111419517D+01
S    16   1.00
 254500.0000                 0.3912630748D-05
  38080.0000                 0.3769189363D-04
   8262.0000                 0.1912286420D-03
   2405.0000                 0.7888888929D-03
    764.0000                 0.3096379361D-02
    266.3000                 0.1011110854D-01
    101.0000                 0.3017410196D-01
     41.6400                 0.6846043981D-01
     18.2600                 0.1465071292D+00
      8.2510                 0.2202311586D+00
      3.7120                 0.1373509372D+00
      2.7500                 0.3160903901D-04
      1.6160                -0.1180789086D+01
      0.6891                -0.3941145973D+00
      0.2875                 0.1113862005D+01
      0.1144                 0.1714636926D+00
S    16   1.00
 254500.0000                 0.5639153132D-05
  38080.0000                 0.5804656092D-04
   8262.0000                 0.2469419681D-03
   2405.0000                 0.1274538861D-02
    764.0000                 0.3798089801D-02
    266.3000                 0.1759297116D-01
    101.0000                 0.3443370224D-01
     41.6400                 0.1442493770D+00
     18.2600                 0.1345919472D+00
      8.2510                 0.7553658447D+00
      3.7120                -0.1318220882D+01
      2.7500                 0.7068365920D-04
      1.6160                -0.1384978240D+01
      0.6891                 0.3161432182D+01
      0.2875                -0.1392603807D+01
      0.1144                -0.3118412840D+00
S    16   1.00
 254500.0000                -0.5913830208D-01
  38080.0000                 0.1439004688D+00
   8262.0000                -0.2372095366D+00
   2405.0000                 0.3632826046D+00
    764.0000                -0.1986490037D+00
    266.3000                 0.3473929929D+00
    101.0000                -0.9022907716D+00
     41.6400                 0.2784564049D+01
     18.2600                -0.3976312620D+01
      8.2510                 0.9040148640D+00
      3.7120                 0.5271167368D+01
      2.7500                -0.1476887856D+01
      1.6160                -0.6524629155D+01
      0.6891                 0.6660364907D+01
      0.2875                -0.4340142911D+01
      0.1144                 0.1537395724D+01
S    16   1.00
 254500.0000                -0.4160462967D-01
  38080.0000                 0.1079179603D+00
   8262.0000                -0.1741818747D+00
   2405.0000                 0.2376398841D+00
    764.0000                 0.1536483751D-02
    266.3000                -0.5003068325D-01
    101.0000                 0.4362109223D-01
     41.6400                 0.1120007750D+01
     18.2600                -0.3184257719D+00
      8.2510                -0.3487967753D+01
      3.7120                 0.1152949189D+02
      2.7500                -0.1224194516D+02
      1.6160                 0.5599768469D+01
      0.6891                -0.4511020807D+01
      0.2875                 0.4327293711D+01
      0.1144                -0.2158919599D+01
P    16   1.00
 254500.0000                 0.1464517883D-02
  38080.0000                -0.3195187333D-03
   8262.0000                -0.5093018808D-02
   2405.0000                 0.2563643342D-01
    764.0000                 0.4736412537D-01
    266.3000                 0.8738330666D-01
    101.0000                 0.1767823273D+00
     41.6400                 0.3152427665D+00
     18.2600                 0.3290496951D+00
      8.2510                 0.4045123637D+00
      3.7120                -0.4413381608D+00
      1.6160                -0.8527320681D+00
      0.6891                 0.1678173221D+01
      0.4900                -0.7118927920D+00
      0.2875                -0.1478046585D+00
      0.1144                -0.1524693649D+00
P    16   1.00
 254500.0000                 0.8464786787D-03
  38080.0000                -0.6124326698D-01
   8262.0000                -0.1785199711D+00
   2405.0000                -0.3710746728D-01
    764.0000                -0.9496267534D-01
    266.3000                -0.4170000812D+00
    101.0000                -0.7178597260D-01
     41.6400                -0.3372370850D+00
     18.2600                 0.6820688623D+00
      8.2510                -0.1142911203D+01
      3.7120                 0.3017789632D+01
      1.6160                -0.5211713920D+01
      0.6891                 0.9647084612D+01
      0.4900                -0.8265950360D+01
      0.2875                 0.1919970426D+01
      0.1144                -0.3138710517D+00
P    16   1.00
 254500.0000                 0.5736038387D-08
  38080.0000                 0.2261262507D-08
   8262.0000                -0.1512299893D-07
   2405.0000                 0.3726681515D-07
    764.0000                -0.1564432948D-06
    266.3000                -0.4193307361D-03
    101.0000                -0.1389041542D-02
     41.6400                -0.5982370080D-02
     18.2600                -0.1896364764D-01
      8.2510                -0.5498688154D-01
      3.7120                -0.1427690185D+00
      1.6160                -0.2762392921D+00
      0.6891                -0.3571278628D+00
      0.4900                -0.7622990963D-06
      0.2875                -0.3016722503D+00
      0.1144                -0.1073931410D+00
P    16   1.00
 254500.0000                 0.1995681974D-03
  38080.0000                 0.3750469579D-01
   8262.0000                 0.8157890813D-01
   2405.0000                 0.7568031584D-01
    764.0000                 0.2097560846D-03
    266.3000                 0.4979027205D+00
    101.0000                -0.4307054502D+00
     41.6400                 0.1236286423D+01
     18.2600                -0.3591788226D+01
      8.2510                 0.4491108668D+01
      3.7120                -0.3146804510D+01
      1.6160                 0.2269857674D+01
      0.6891                -0.7520126074D+01
      0.4900                 0.1036876774D+02
      0.2875                -0.4920642125D+01
      0.1144                 0.9559739007D+00
P    16   1.00
 254500.0000                -0.4398135884D-02
  38080.0000                 0.3631906116D-01
   8262.0000                 0.1110688256D+00
   2405.0000                -0.4051831599D-01
    764.0000                -0.1000282702D+00
    266.3000                 0.8502586560D-01
    101.0000                -0.4734740906D+00
     41.6400                 0.7126304360D-01
     18.2600                -0.7090129274D+00
      8.2510                 0.3172399707D+01
      3.7120                -0.4803511138D+01
      1.6160                 0.4507463431D+01
      0.6891                -0.5471399925D+01
      0.4900                 0.5020841568D+01
      0.2875                -0.2260802741D+01
      0.1144                 0.8849131287D+00
P    16   1.00
 254500.0000                 0.7579190856D-08
  38080.0000                -0.1873498953D-07
   8262.0000                 0.3405576633D-07
   2405.0000                -0.1467497765D-06
    764.0000                 0.3866388706D-06
    266.3000                 0.9842668178D-03
    101.0000                 0.5232239534D-02
     41.6400                 0.1444007188D-01
     18.2600                 0.7686501222D-01
      8.2510                 0.1839277008D+00
      3.7120                 0.7654754728D+00
      1.6160                -0.2205540232D+00
      0.6891                -0.1170480871D+01
      0.4900                 0.2055817009D-05
      0.2875                 0.6162539512D+00
      0.1144                 0.3457744920D+00
P    16   1.00
 254500.0000                 0.6117155840D-09
  38080.0000                 0.1415281288D-07
   8262.0000                -0.1682052160D-07
   2405.0000                 0.5422966990D-07
    764.0000                -0.2010167567D-06
    266.3000                -0.6092876751D-03
    101.0000                -0.2017002001D-02
     41.6400                -0.8832755340D-02
     18.2600                -0.2805700837D-01
      8.2510                -0.8080967534D-01
      3.7120                -0.2529832338D+00
      1.6160                -0.5528526481D+00
      0.6891                 0.1322448113D-01
      0.4900                -0.1492336226D-05
      0.2875                 0.6411002013D+00
      0.1144                 0.2610894111D+00
P    16   1.00
 254500.0000                 0.5155555401D-02
  38080.0000                -0.6253758097D-01
   8262.0000                -0.2053844000D+00
   2405.0000                 0.5417315112D-01
    764.0000                 0.1549688713D-01
    266.3000                -0.1115909330D+00
    101.0000                 0.1556719905D+00
     41.6400                 0.5400219216D+00
     18.2600                -0.4047841544D+00
      8.2510                -0.8539330303D+00
      3.7120                 0.1963417717D+01
      1.6160                -0.3460452431D+01
      0.6891                 0.9319598008D+01
      0.4900                -0.8480319166D+01
      0.2875                 0.5859192433D+00
      0.1144                 0.1141842327D+01
D    10   1.00
    266.3000                 0.9539564585D-08
    101.0000                -0.3149912838D-07
     41.6400                 0.4758652787D-07
     18.2600                -0.5729187661D-07
      8.2510                 0.7208710746D-07
      3.7120                -0.1516580209D+00
      1.6160                -0.4130112296D+00
      0.6891                -0.4832104913D+00
      0.2875                -0.1247064026D+00
      0.1144                -0.1398646658D-07
D    10   1.00
    266.3000                -0.1879620930D-07
    101.0000                 0.4560342057D-08
     41.6400                -0.4814995336D-07
     18.2600                 0.4053387664D-07
      8.2510                -0.2243849784D-07
      3.7120                 0.5033767078D+00
      1.6160                 0.5566730803D+00
      0.6891                -0.6282452079D+00
      0.2875                -0.4000645363D+00
      0.1144                -0.1963220125D-07
D    10   1.00
    266.3000                -0.3766168592D-01
    101.0000                -0.7738611412D-01
     41.6400                -0.1955673852D+00
     18.2600                -0.4646271860D+00
      8.2510                -0.4688041503D+00
      3.7120                 0.4880594015D+00
      1.6160                -0.3382468137D+00
      0.6891                 0.5269034069D+00
      0.2875                -0.2844335123D+00
      0.1144                -0.3632182685D+00
D    10   1.00
    266.3000                -0.2628291795D-01
    101.0000                -0.4689196110D-01
     41.6400                -0.1423224070D+00
     18.2600                -0.2771691874D+00
      8.2510                -0.3578784305D+00
      3.7120                 0.1107511166D+01
      1.6160                -0.4431743935D+00
      0.6891                -0.7308208468D+00
      0.2875                 0.7438026557D+00
      0.1144                 0.3039855269D+00
D    10   1.00
    266.3000                -0.2174006100D-01
    101.0000                -0.1911990081D-01
     41.6400                -0.9445361415D-01
     18.2600                -0.9857295383D-01
      8.2510                 0.2355952126D+00
      3.7120                 0.1181020610D+01
      1.6160                -0.1901201007D+01
      0.6891                 0.1085511428D+01
      0.2875                 0.1949541951D+00
      0.1144                -0.6827839617D+00
F    4   1.00
      3.7120                 0.1707387097D+00
      1.6160                 0.5350159884D+00
      0.6891                 0.4480026423D+00
      0.2875                -0.3510715724D-07
F    4   1.00
      3.7120                -0.7263082968D+00
      1.6160                -0.2251714344D+00
      0.6891                 0.7309588870D+00
      0.2875                 0.1467783098D+00
F    4   1.00
      3.7120                 0.7850506594D+00
      1.6160                -0.7311789324D+00
      0.6891                -0.2728005070D+00
      0.2875                 0.9996613477D+00
G    3   1.00
      3.7120                 0.2836837003D+00
      1.6160                 0.5865124451D+00
      0.6891                 0.3207201559D+00
****
F     0
S    16   1.00
 288400.0000                -0.1758348058D-04
  43020.0000                -0.1383852304D-03
   9720.0000                -0.7361120521D-03
   2708.0000                -0.3196707645D-02
    856.5000                -0.1214406814D-01
    293.7000                -0.4140711647D-01
    107.0000                -0.1210171955D+00
     41.2100                -0.2748055513D+00
     16.7100                -0.4054298107D+00
      7.0720                -0.2655364845D+00
      2.9740                -0.3542208240D-01
      1.2530                 0.8526932833D-02
      0.8000                 0.1440838489D-05
      0.5287                 0.1090160047D-01
      0.2273                 0.3422125271D-02
      0.0986                 0.2705484600D-03
S    16   1.00
 288400.0000                -0.3669688497D+00
  43020.0000                -0.9690725397D-01
   9720.0000                 0.6288198384D+00
   2708.0000                -0.6458295116D+00
    856.5000                 0.9452584462D+00
    293.7000                 0.4598788176D+00
    107.0000                -0.1217241313D+01
     41.2100                 0.1995689571D+00
     16.7100                -0.2068171728D+00
      7.0720                 0.1024291670D+01
      2.9740                 0.2510474202D+00
      1.2530                -0.6805352650D+01
      0.8000                 0.1190184679D+02
      0.5287                -0.6604057085D+01
      0.2273                 0.5903068859D+00
      0.0986                 0.9453117406D-01
S    16   1.00
 288400.0000                -0.2003371199D+00
  43020.0000                -0.4542994891D-01
   9720.0000                 0.3250161042D+00
   2708.0000                -0.2997926117D+00
    856.5000                 0.4792854407D+00
    293.7000                 0.4428700635D+00
    107.0000                -0.5586052527D+00
     41.2100                 0.8766771184D+00
     16.7100                 0.2680109142D+00
      7.0720                -0.2514828331D+01
      2.9740                 0.1768774672D+01
      1.2530                 0.3703187850D+01
      0.8000                -0.7371610160D+01
      0.5287                 0.3417675868D+01
      0.2273                 0.3388478308D+00
      0.0986                -0.2231565694D+00
S    16   1.00
 288400.0000                -0.3612872870D-05
  43020.0000                -0.2849790677D-04
   9720.0000                -0.1524388994D-03
   2708.0000                -0.6643710554D-03
    856.5000                -0.2534408514D-02
    293.7000                -0.8824698188D-02
    107.0000                -0.2696427008D-01
     41.2100                -0.6856814046D-01
     16.7100                -0.1315818072D+00
      7.0720                -0.1432172940D+00
      2.9740                 0.7872758183D-01
      1.2530                 0.4323986627D+00
      0.8000                 0.3143832381D-06
      0.5287                 0.4768944340D+00
      0.2273                 0.1630816324D+00
      0.0986                 0.5468862742D-02
S    16   1.00
 288400.0000                 0.5121657549D-05
  43020.0000                 0.4197066724D-04
   9720.0000                 0.2156513679D-03
   2708.0000                 0.9769512002D-03
    856.5000                 0.3562727957D-02
    293.7000                 0.1306974301D-01
    107.0000                 0.3813063179D-01
     41.2100                 0.1046971667D+00
     16.7100                 0.1913566817D+00
      7.0720                 0.2980604003D+00
      2.9740                -0.5919972559D+00
      1.2530                -0.1180673162D+01
      0.8000                 0.1562673484D-05
      0.5287                 0.8856233735D+00
      0.2273                 0.5464015934D+00
      0.0986                 0.1975877497D-01
S    16   1.00
 288400.0000                 0.7706131024D-05
  43020.0000                 0.5416534316D-04
   9720.0000                 0.3247839929D-03
   2708.0000                 0.1332052327D-02
    856.5000                 0.5395060183D-02
    293.7000                 0.1789169060D-01
    107.0000                 0.6062572498D-01
     41.2100                 0.1491529328D+00
     16.7100                 0.4030201059D+00
      7.0720                 0.2754023342D+00
      2.9740                -0.2759260406D+01
      1.2530                 0.2419243138D+01
      0.8000                -0.3498845646D-05
      0.5287                 0.4426529401D+00
      0.2273                -0.1209905467D+01
      0.0986                 0.4661619461D-01
S    16   1.00
 288400.0000                -0.6191911253D-01
  43020.0000                -0.1614196994D-02
   9720.0000                 0.5205984710D-01
   2708.0000                -0.3672818634D-01
    856.5000                -0.9329785859D-01
    293.7000                 0.3949885007D+00
    107.0000                -0.1252496862D+01
     41.2100                 0.8026619507D+00
     16.7100                -0.2652885490D+00
      7.0720                 0.2665065721D+01
      2.9740                -0.8600240794D+01
      1.2530                 0.2456394206D+02
      0.8000                -0.3266119355D+02
      0.5287                 0.1648542322D+02
      0.2273                -0.3443515529D+01
      0.0986                 0.1530209277D+01
S    16   1.00
 288400.0000                 0.9213796276D-01
  43020.0000                 0.8571306000D-02
   9720.0000                -0.1044521479D+00
   2708.0000                 0.1109710105D+00
    856.5000                -0.6846245056D-01
    293.7000                -0.2735298633D+00
    107.0000                 0.1048785948D+01
     41.2100                -0.3757557191D+00
     16.7100                -0.7061222557D+00
      7.0720                 0.1910073479D+00
      2.9740                 0.2541534938D+01
      1.2530                -0.1548589354D+02
      0.8000                 0.2901493065D+02
      0.5287                -0.1865746879D+02
      0.2273                 0.2313212136D+01
      0.0986                 0.8618516054D+00
P    16   1.00
 288400.0000                 0.1693744196D+00
  43020.0000                -0.9142661718D-01
   9720.0000                 0.9503763015D-01
   2708.0000                -0.1497041121D+00
    856.5000                 0.1975471359D-01
    293.7000                 0.3143339937D-02
    107.0000                -0.2744883368D+00
     41.2100                -0.4363404632D+00
     16.7100                -0.3560058635D+00
      7.0720                -0.1955127997D+00
      2.9740                 0.2288649047D+01
      2.2000                -0.1885701359D+01
      1.2530                 0.3392680731D+00
      0.5287                -0.6144875967D+00
      0.2273                 0.5094109873D+00
      0.0986                 0.2111496986D-02
P    16   1.00
 288400.0000                -0.1505925385D+00
  43020.0000                 0.8883201343D-01
   9720.0000                -0.5279190093D-01
   2708.0000                 0.1571222255D+00
    856.5000                 0.1554696542D+00
    293.7000                 0.3438892732D-03
    107.0000                 0.6665690810D+00
     41.2100                -0.1017997791D+01
     16.7100                -0.4347304291D-01
      7.0720                 0.5547188844D+00
      2.9740                 0.7320095788D+01
      2.2000                -0.1325435036D+02
      1.2530                 0.7869419297D+01
      0.5287                -0.2747195468D+01
      0.2273                 0.8101049657D+00
      0.0986                -0.1180166048D+00
P    16   1.00
 288400.0000                 0.2875697687D-07
  43020.0000                -0.6392145764D-08
   9720.0000                -0.2956089750D-08
   2708.0000                -0.9361585296D-09
    856.5000                -0.1248441980D-07
    293.7000                -0.5665762760D-03
    107.0000                -0.2102780128D-02
     41.2100                -0.1021705694D-01
     16.7100                -0.3450912190D-01
      7.0720                -0.1039114851D+00
      2.9740                -0.2332922864D+00
      2.2000                 0.4284608045D-06
      1.2530                -0.3420874093D+00
      0.5287                -0.3299091341D+00
      0.2273                -0.1811180595D+00
      0.0986                -0.3356762110D-01
P    16   1.00
 288400.0000                 0.2219458726D+00
  43020.0000                -0.1276184673D+00
   9720.0000                 0.1045283367D+00
   2708.0000                -0.2280571129D+00
    856.5000                -0.8052780717D-01
    293.7000                -0.8031900194D-01
    107.0000                -0.5937572595D+00
     41.2100                -0.6913541477D-01
     16.7100                 0.3904614046D+00
      7.0720                 0.9486715052D+00
      2.9740                -0.2731858908D+01
      2.2000                 0.2020428272D+01
      1.2530                -0.6570466605D+00
      0.5287                 0.1019158917D+01
      0.2273                -0.5927613595D+00
      0.0986                -0.1391133857D+00
P    16   1.00
 288400.0000                -0.1229970552D-07
  43020.0000                 0.9875883507D-08
   9720.0000                 0.3641937677D-07
   2708.0000                -0.2497272767D-07
    856.5000                 0.6429748427D-07
    293.7000                 0.1902064430D-02
    107.0000                 0.4805841992D-02
     41.2100                 0.3838263899D-01
     16.7100                 0.1040255294D+00
      7.0720                 0.5324589139D+00
      2.9740                 0.5014496948D+00
      2.2000                -0.6993609033D-06
      1.2530                -0.1285783636D+01
      0.5287                 0.4075463880D-01
      0.2273                 0.5849622765D+00
      0.0986                 0.9547480564D-01
P    16   1.00
 288400.0000                -0.1354591230D-07
  43020.0000                 0.1665119517D-07
   9720.0000                -0.1117453014D-07
   2708.0000                -0.8061437151D-08
    856.5000                 0.7595625425D-08
    293.7000                -0.8186612537D-03
    107.0000                -0.3286503418D-02
     41.2100                -0.1504911992D-01
     16.7100                -0.5433602047D-01
      7.0720                -0.1669105306D+00
      2.9740                -0.4886778644D+00
      2.2000                -0.7418618355D-06
      1.2530                -0.3052527046D+00
      0.5287                 0.5135147144D+00
      0.2273                 0.4270566528D+00
      0.0986                 0.8114345532D-01
P    16   1.00
 288400.0000                 0.6637477064D+00
  43020.0000                -0.3433558772D+00
   9720.0000                 0.4024660881D+00
   2708.0000                -0.5007087365D+00
    856.5000                 0.2356110655D+00
    293.7000                 0.3980819403D+00
    107.0000                -0.3732241971D+00
     41.2100                -0.1186151967D+00
     16.7100                 0.7728003666D+00
      7.0720                -0.5561985995D+00
      2.9740                 0.7054136719D+00
      2.2000                -0.2372924490D+01
      1.2530                 0.3256585132D+01
      0.5287                -0.2475900086D+01
      0.2273                 0.9340781843D+00
      0.0986                 0.2252512666D+00
P    16   1.00
 288400.0000                 0.5767000359D+00
  43020.0000                -0.2904723107D+00
   9720.0000                 0.3558547541D+00
   2708.0000                -0.3959470287D+00
    856.5000                 0.2336501859D+00
    293.7000                 0.5075372471D+00
    107.0000                -0.2692968628D+00
     41.2100                 0.2588350219D+00
     16.7100                -0.2368062355D+00
      7.0720                -0.6055179293D+00
      2.9740                 0.3162536898D+01
      2.2000                -0.2321938102D+01
      1.2530                -0.1147940864D+01
      0.5287                 0.1526052417D+01
      0.2273                -0.2832615114D+00
      0.0986                -0.5491650759D+00
D    10   1.00
    293.7000                 0.5445473853D-01
    107.0000                 0.1341180056D+00
     41.2100                 0.3452502956D+00
     16.7100                 0.6973086177D+00
      7.0720                -0.3819246308D+00
      2.9740                -0.5904484605D+00
      1.2530                 0.9182276943D+00
      0.5287                -0.3554451830D+00
      0.2273                -0.3237222910D+00
      0.0986                 0.9719860505D-01
D    10   1.00
    293.7000                -0.1544060444D-07
    107.0000                 0.2558740426D-07
     41.2100                -0.3354213292D-07
     16.7100                 0.1173096590D-07
      7.0720                -0.7432666610D-01
      2.9740                -0.3188392789D+00
      1.2530                -0.5234701265D+00
      0.5287                -0.2573382547D+00
      0.2273                 0.1213947027D-07
      0.0986                 0.2468024901D-08
D    10   1.00
    293.7000                 0.2107028385D-02
    107.0000                -0.1697810669D-01
     41.2100                 0.5186691961D-01
     16.7100                 0.6488080295D-01
      7.0720                 0.9213776399D+00
      2.9740                -0.2413000590D+00
      1.2530                -0.1091267423D+01
      0.5287                 0.1163882143D+01
      0.2273                -0.1758194915D+00
      0.0986                -0.8929052401D-01
D    10   1.00
    293.7000                -0.5618782289D-08
    107.0000                 0.4540538131D-08
     41.2100                -0.3448540294D-08
     16.7100                 0.1825292016D-07
      7.0720                 0.2232861581D+00
      2.9740                 0.7290915766D+00
      1.2530                -0.1787551247D+00
      0.5287                -0.7319607776D+00
      0.2273                -0.2449010331D-08
      0.0986                -0.1542962601D-07
D    10   1.00
    293.7000                 0.2906854564D-01
    107.0000                 0.7293003213D-01
     41.2100                 0.1528407128D+00
     16.7100                 0.2547648942D+00
      7.0720                -0.4605357759D+00
      2.9740                 0.3700249113D+00
      1.2530                 0.1834301861D+00
      0.5287                -0.1098475898D+01
      0.2273                 0.1166547942D+01
      0.0986                 0.2775134972D+00
F    4   1.00
      7.0720                 0.7146278285D-01
      2.9740                 0.3988240244D+00
      1.2530                 0.6554040404D+00
      0.5287                -0.1136223182D-07
F    4   1.00
      7.0720                 0.2758412839D+00
      2.9740                 0.6166418093D+00
      1.2530                -0.3601484209D+00
      0.5287                -0.6421944218D+00
F    4   1.00
      7.0720                -0.5896704798D+00
      2.9740                -0.2683900583D+00
      1.2530                 0.1195987655D+01
      0.5287                -0.1134033136D+01
G    3   1.00
      7.0720                -0.1392305222D+00
      2.9740                -0.5039024995D+00
      1.2530                -0.5374863387D+00
****
P     0
S    20   1.00
1348000.0000                 0.9415419507D-05
 200000.0000                 0.7351654155D-04
  45360.0000                 0.3871110015D-03
  12710.0000                 0.1675170673D-02
   4039.0000                 0.6345172787D-02
   1413.0000                 0.2104905338D-01
    539.7000                 0.5991592668D-01
    223.6000                 0.1413480527D+00
     99.3100                 0.2620706719D+00
     46.4800                 0.3428976483D+00
     22.4900                 0.2474999017D+00
     11.0700                 0.6522813449D-01
      5.5350                 0.3415275228D-02
      2.8230                -0.7216711645D-03
      1.4470                -0.8240585353D-03
      1.1000                 0.5134167869D-05
      0.7092                -0.2844401473D-03
      0.3218                 0.6095874758D-03
      0.1400                 0.1914737215D-03
      0.0585                 0.1096227521D-03
S    20   1.00
1348000.0000                -0.2398473982D-05
 200000.0000                -0.1968332998D-04
  45360.0000                -0.1040783313D-03
  12710.0000                -0.4530702916D-03
   4039.0000                -0.1717851714D-02
   1413.0000                -0.5766947544D-02
    539.7000                -0.1683864154D-01
    223.6000                -0.4208288819D-01
     99.3100                -0.8791985607D-01
     46.4800                -0.1461453785D+00
     22.4900                -0.1539938032D+00
     11.0700                 0.3995568531D-02
      5.5350                 0.3052771037D+00
      2.8230                 0.4991717588D+00
      1.4470                 0.2994445471D+00
      1.1000                -0.4111825280D-05
      0.7092                 0.3677762122D-01
      0.3218                -0.7446951073D-02
      0.1400                -0.8054152252D-02
      0.0585                -0.8673038366D-03
S    20   1.00
1348000.0000                 0.1980804322D-01
 200000.0000                 0.1666035795D+00
  45360.0000                -0.7671470524D+00
  12710.0000                 0.1424723692D+01
   4039.0000                -0.1630942662D+01
   1413.0000                 0.1814350840D+01
    539.7000                -0.2115565051D+01
    223.6000                 0.9120554177D+00
     99.3100                 0.2188437700D+01
     46.4800                -0.2377740863D+01
     22.4900                 0.6469776146D+00
     11.0700                -0.1215276131D+01
      5.5350                 0.2973362341D+01
      2.8230                -0.9889529435D+01
      1.4470                 0.5118121667D+02
      1.1000                -0.6780280007D+02
      0.7092                 0.3002405069D+02
      0.3218                -0.7348558640D+01
      0.1400                 0.2425033611D+01
      0.0585                -0.5908105129D+00
S    20   1.00
1348000.0000                -0.7111126786D-02
 200000.0000                -0.7656308720D-01
  45360.0000                 0.3558438319D+00
  12710.0000                -0.6267663575D+00
   4039.0000                 0.7174686494D+00
   1413.0000                -0.6273740677D+00
    539.7000                 0.8637206180D+00
    223.6000                 0.4451424930D+00
     99.3100                -0.1322945385D+01
     46.4800                 0.2419039488D+01
     22.4900                -0.3748416448D+01
     11.0700                 0.3047690971D+01
      5.5350                -0.5498369347D+01
      2.8230                 0.1964775192D+02
      1.4470                -0.7834360124D+02
      1.1000                 0.9146888898D+02
      0.7092                -0.3259524601D+02
      0.3218                 0.4822587648D+01
      0.1400                -0.5596031018D+00
      0.0585                -0.9315758815D-01
S    20   1.00
1348000.0000                -0.6629212992D-06
 200000.0000                -0.4823304271D-05
  45360.0000                -0.2724998630D-04
  12710.0000                -0.1170615542D-03
   4039.0000                -0.4454029072D-03
   1413.0000                -0.1491998879D-02
    539.7000                -0.4373388508D-02
    223.6000                -0.1097578930D-01
     99.3100                -0.2320568882D-01
     46.4800                -0.3950875884D-01
     22.4900                -0.4325394567D-01
     11.0700                 0.1665779955D-02
      5.5350                 0.1007249505D+00
      2.8230                 0.2214816252D+00
      1.4470                 0.2563567558D+00
      1.1000                 0.1008937005D-05
      0.7092                -0.7818014648D-01
      0.3218                -0.5656013391D+00
      0.1400                -0.5031290407D+00
      0.0585                -0.6903934937D-01
S    20   1.00
1348000.0000                -0.1096279245D-01
 200000.0000                -0.8632036143D-01
  45360.0000                 0.3991905124D+00
  12710.0000                -0.7439955214D+00
   4039.0000                 0.8665255698D+00
   1413.0000                -0.9576104717D+00
    539.7000                 0.1229977803D+01
    223.6000                -0.4407672793D+00
     99.3100                -0.7120173275D+00
     46.4800                 0.1247314944D+01
     22.4900                 0.4947063455D-02
     11.0700                -0.7661786873D+00
      5.5350                -0.1349627957D+01
      2.8230                 0.2351618616D+01
      1.4470                -0.1366527012D+02
      1.1000                 0.2592777464D+02
      0.7092                -0.1731976520D+02
      0.3218                 0.4822118423D+01
      0.1400                -0.1774480886D+00
      0.0585                -0.6410984829D+00
S    20   1.00
1348000.0000                -0.8092133555D-06
 200000.0000                -0.6422778677D-05
  45360.0000                -0.3487959957D-04
  12710.0000                -0.1666396745D-03
   4039.0000                -0.5866069688D-03
   1413.0000                -0.2084493969D-02
    539.7000                -0.5824859189D-02
    223.6000                -0.1538898862D-01
     99.3100                -0.3042127518D-01
     46.4800                -0.5781411728D-01
     22.4900                -0.5193351910D-01
     11.0700                -0.1446831094D-01
      5.5350                 0.2124501572D+00
      2.8230                 0.1981040936D+00
      1.4470                 0.7085057005D+00
      1.1000                 0.1951394149D-05
      0.7092                -0.1033265860D+01
      0.3218                -0.1343264474D+01
      0.1400                 0.1407475610D+01
      0.0585                 0.2843284054D+00
S    20   1.00
1348000.0000                -0.1702156513D-01
 200000.0000                -0.1283325155D+00
  45360.0000                 0.5924976891D+00
  12710.0000                -0.1120740107D+01
   4039.0000                 0.1311597143D+01
   1413.0000                -0.1507648224D+01
    539.7000                 0.1984724538D+01
    223.6000                -0.1036304215D+01
     99.3100                -0.5674027601D+00
     46.4800                 0.6016750795D+00
     22.4900                 0.1726099038D+01
     11.0700                -0.4001175245D+01
      5.5350                 0.3832162612D+01
      2.8230                -0.6924175554D+01
      1.4470                 0.4182935113D+02
      1.1000                -0.5798350230D+02
      0.7092                 0.2482329469D+02
      0.3218                -0.2661005540D+01
      0.1400                -0.1850272953D+01
      0.0585                 0.1364837537D+01
S    20   1.00
1348000.0000                 0.2089171004D-05
 200000.0000                 0.7638978148D-05
  45360.0000                 0.5082345302D-04
  12710.0000                 0.2270628089D-03
   4039.0000                 0.8237227055D-03
   1413.0000                 0.2956056992D-02
    539.7000                 0.8284021453D-02
    223.6000                 0.2146914024D-01
     99.3100                 0.4368159752D-01
     46.4800                 0.7756232323D-01
     22.4900                 0.9925922096D-01
     11.0700                -0.4645563715D-01
      5.5350                -0.2569388258D+00
      2.8230                -0.6210202735D+00
      1.4470                -0.7557434683D+00
      1.1000                -0.6557923835D-05
      0.7092                 0.4336655911D+01
      0.3218                -0.4068517296D+01
      0.1400                 0.6123464699D+00
      0.0585                 0.8456844214D+00
S    20   1.00
1348000.0000                -0.8393331735D-02
 200000.0000                -0.4709575704D-01
  45360.0000                 0.2199861069D+00
  12710.0000                -0.4277926836D+00
   4039.0000                 0.4999894089D+00
   1413.0000                -0.6178772737D+00
    539.7000                 0.7597376917D+00
    223.6000                -0.4524586900D+00
     99.3100                -0.4133541678D+00
     46.4800                 0.2922129638D+00
     22.4900                 0.9449086303D+00
     11.0700                -0.1440695864D+01
      5.5350                 0.1674659745D+01
      2.8230                -0.7123268935D+01
      1.4470                 0.5502389519D+02
      1.1000                -0.8637171744D+02
      0.7092                 0.5038379792D+02
      0.3218                -0.1977449193D+02
      0.1400                 0.9813795033D+01
      0.0585                -0.3232774824D+01
P    18   1.00
  45360.0000                -0.1433765039D-01
  12710.0000                 0.6028885876D-01
   4039.0000                 0.7444409144D-01
   1413.0000                 0.1562767848D+00
    539.7000                 0.1345490283D+00
    223.6000                 0.3691155466D+00
     99.3100                 0.1131009950D+00
     46.4800                 0.4652837746D+00
     22.4900                -0.3786905030D+00
     11.0700                 0.9642009901D+00
      5.5350                -0.1259755448D+01
      2.8230                 0.5320798227D+00
      1.4470                -0.5869697783D+00
      0.7092                 0.1178479661D+01
      0.5000                -0.7499938784D+00
      0.3218                 0.2160958818D-01
      0.1400                -0.8083336566D-01
      0.0585                 0.1082594377D+00
P    18   1.00
  45360.0000                -0.1553796188D-07
  12710.0000                 0.3166545467D-07
   4039.0000                 0.5070234973D-04
   1413.0000                 0.2221306133D-03
    539.7000                 0.1139952572D-02
    223.6000                 0.4533719256D-02
     99.3100                 0.1549779260D-01
     46.4800                 0.4492598921D-01
     22.4900                 0.1116579583D+00
     11.0700                 0.2181106832D+00
      5.5350                 0.3114344544D+00
      2.8230                 0.3078654209D+00
      1.4470                 0.1695458175D+00
      0.7092                 0.3128301194D-01
      0.5000                -0.8619208217D-06
      0.3218                -0.2685566799D-02
      0.1400                -0.3602628962D-02
      0.0585                -0.1528486921D-02
P    18   1.00
  45360.0000                -0.2323380520D+00
  12710.0000                 0.2661332874D+00
   4039.0000                 0.1130006538D+00
   1413.0000                 0.3255911559D+00
    539.7000                -0.4863598141D+00
    223.6000                 0.6156111309D+00
     99.3100                -0.1554346239D+01
     46.4800                 0.1807028330D+01
     22.4900                -0.2906530430D+01
     11.0700                 0.6347999118D+01
      5.5350                -0.9145475388D+01
      2.8230                 0.8850502683D+01
      1.4470                -0.5757356185D+01
      0.7092                -0.7821474999D-01
      0.5000                 0.4846754935D+01
      0.3218                -0.3492111684D+01
      0.1400                 0.4673745874D+00
      0.0585                 0.1068420038D+00
P    18   1.00
  45360.0000                 0.7539456001D-01
  12710.0000                -0.1385265945D+00
   4039.0000                -0.1212976313D+00
   1413.0000                -0.2670314507D+00
    539.7000                -0.2804679808D-01
    223.6000                -0.5248553622D+00
     99.3100                 0.4411673597D+00
     46.4800                -0.4826805313D+00
     22.4900                 0.1719314866D+01
     11.0700                -0.2093358118D+01
      5.5350                 0.3113146673D+01
      2.8230                -0.3829466885D+01
      1.4470                 0.1960180319D+01
      0.7092                 0.7956426864D+00
      0.5000                -0.2417434050D+01
      0.3218                 0.2130499491D+01
      0.1400                -0.1333126286D+01
      0.0585                 0.6765146896D+00
P    18   1.00
  45360.0000                 0.4680926246D-02
  12710.0000                 0.2660056741D-01
   4039.0000                 0.4031439899D-01
   1413.0000                 0.9523708476D-01
    539.7000                 0.9515040390D-01
    223.6000                 0.1380228956D+00
     99.3100                -0.1579632284D+00
     46.4800                -0.3384405599D+00
     22.4900                -0.4262870869D+00
     11.0700                 0.7694086059D+00
      5.5350                 0.8645816631D+00
      2.8230                -0.7892054712D+00
      1.4470                -0.2309627122D+01
      0.7092                 0.4892669112D+01
      0.5000                -0.1136055690D+01
      0.3218                -0.3115674630D+01
      0.1400                 0.2181084613D+01
      0.0585                -0.8253610522D+00
P    18   1.00
  45360.0000                -0.1350521290D-07
  12710.0000                 0.1857692605D-07
   4039.0000                 0.1128203399D-04
   1413.0000                 0.5101637114D-04
    539.7000                 0.2582951006D-03
    223.6000                 0.1030130558D-02
     99.3100                 0.3551498683D-02
     46.4800                 0.1037111803D-01
     22.4900                 0.2641338612D-01
     11.0700                 0.5256052710D-01
      5.5350                 0.7754173923D-01
      2.8230                 0.8188084498D-01
      1.4470                 0.3058188248D-01
      0.7092                -0.1643721435D+00
      0.5000                -0.1738061329D-06
      0.3218                -0.4096934300D+00
      0.1400                -0.4298225658D+00
      0.0585                -0.1588485882D+00
P    18   1.00
  45360.0000                 0.1676372899D-01
  12710.0000                 0.1424334124D-01
   4039.0000                 0.3144920041D-01
   1413.0000                 0.5527232940D-01
    539.7000                 0.1109370208D+00
    223.6000                 0.8623406537D-01
     99.3100                -0.4295060310D-01
     46.4800                -0.2525585277D+00
     22.4900                -0.8841211507D+00
     11.0700                 0.1792455850D+01
      5.5350                 0.3992108164D-01
      2.8230                -0.3263587288D+01
      1.4470                 0.3922524261D+01
      0.7092                 0.3436475724D+01
      0.5000                -0.1298712588D+02
      0.3218                 0.1087856716D+02
      0.1400                -0.4020710294D+01
      0.0585                 0.1288610774D+01
P    18   1.00
  45360.0000                 0.2143444763D-07
  12710.0000                -0.4704446761D-07
   4039.0000                -0.4551431461D-05
   1413.0000                -0.1497267973D-03
    539.7000                -0.5285634716D-03
    223.6000                -0.2585572943D-02
     99.3100                -0.7655901387D-02
     46.4800                -0.2585901851D-01
     22.4900                -0.6070730455D-01
     11.0700                -0.1419833321D+00
      5.5350                -0.1622736742D+00
      2.8230                -0.2052504077D+00
      1.4470                 0.1736372200D+00
      0.7092                 0.1673766341D+01
      0.5000                -0.4612486459D-06
      0.3218                -0.1772582520D+01
      0.1400                -0.8510336317D-01
      0.0585                 0.7750245154D+00
P    18   1.00
  45360.0000                -0.9434221518D-08
  12710.0000                 0.1484200109D-07
   4039.0000                 0.1882937748D-04
   1413.0000                 0.6071765474D-04
    539.7000                 0.3624258378D-03
    223.6000                 0.1320393910D-02
     99.3100                 0.5039156305D-02
     46.4800                 0.1340997662D-01
     22.4900                 0.3758127881D-01
     11.0700                 0.6863193460D-01
      5.5350                 0.1151816313D+00
      2.8230                 0.8620024670D-01
      1.4470                 0.1328539437D+00
      0.7092                -0.5771211391D+00
      0.5000                -0.6173785328D-06
      0.3218                -0.7318901907D+00
      0.1400                 0.7195374522D+00
      0.0585                 0.4720703028D+00
P    18   1.00
  45360.0000                -0.4402338162D-01
  12710.0000                 0.3263759994D-01
   4039.0000                 0.1333241898D-03
   1413.0000                 0.7774439994D-02
    539.7000                -0.1350251853D+00
    223.6000                -0.7401820943D-02
     99.3100                -0.2389273122D+00
     46.4800                 0.2651699376D+00
     22.4900                 0.2867393658D-01
     11.0700                 0.6678882112D+00
      5.5350                -0.1059326329D+01
      2.8230                -0.6050475565D+00
      1.4470                 0.1673688878D+01
      0.7092                 0.7926675871D+00
      0.5000                -0.1651220489D+01
      0.3218                -0.1115186214D+01
      0.1400                 0.2499359383D+01
      0.0585                -0.1456438994D+01
D    13   1.00
    539.7000                 0.1739958453D-01
    223.6000                 0.2590557426D-01
     99.3100                 0.7243480942D-01
     46.4800                 0.1339577110D+00
     22.4900                 0.2233364620D+00
     11.0700                 0.3021737512D+00
      5.5350                 0.2856148762D+00
      2.8230                 0.2644816057D+00
      1.4470                 0.4505839385D-01
      0.7092                -0.1531317605D+00
      0.3218                -0.1823252423D+00
      0.1400                 0.2149788328D+00
      0.0585                -0.5730678451D-01
D    13   1.00
    539.7000                 0.1833062189D-07
    223.6000                -0.6769376399D-07
     99.3100                 0.8393111161D-07
     46.4800                -0.6113804817D-07
     22.4900                -0.2611070290D-07
     11.0700                 0.7644420052D-07
      5.5350                -0.4601249355D-07
      2.8230                 0.4049064884D-01
      1.4470                -0.8028166197D-07
      0.7092                 0.3193828267D+00
      0.3218                 0.5260095504D+00
      0.1400                 0.2678677924D+00
      0.0585                 0.1861581045D-07
D    13   1.00
    539.7000                -0.1491292444D-07
    223.6000                -0.2823209897D-07
     99.3100                 0.8516740550D-07
     46.4800                -0.1120161422D-06
     22.4900                 0.1236527498D-06
     11.0700                -0.8534959026D-07
      5.5350                 0.6852674639D-07
      2.8230                 0.3495661024D-01
      1.4470                 0.8258809678D-07
      0.7092                -0.9518489218D+00
      0.3218                 0.1476107633D+00
      0.1400                 0.8276373447D+00
      0.0585                -0.1344983917D-07
D    13   1.00
    539.7000                 0.3784759958D-01
    223.6000                 0.6745236358D-01
     99.3100                 0.1117138488D+00
     46.4800                 0.2732193581D+00
     22.4900                -0.4393454339D-01
     11.0700                 0.2077062979D-01
      5.5350                -0.7989410443D+00
      2.8230                 0.1018891853D+01
      1.4470                -0.1401095139D+01
      0.7092                 0.2658948062D+01
      0.3218                -0.3240481601D+01
      0.1400                 0.2374504091D+01
      0.0585                -0.8250566476D+00
D    13   1.00
    539.7000                -0.3287817926D-01
    223.6000                -0.6655994023D-01
     99.3100                -0.9585691376D-01
     46.4800                -0.2871032056D+00
     22.4900                -0.2733883773D-01
     11.0700                -0.2836029535D+00
      5.5350                 0.6267990293D+00
      2.8230                -0.9457563474D+00
      1.4470                 0.1872516393D+01
      0.7092                -0.1225596987D+01
      0.3218                 0.3159925445D+00
      0.1400                -0.5816514392D+00
      0.0585                 0.9170464950D+00
D    13   1.00
    539.7000                 0.1474656463D-01
    223.6000                 0.3490709828D-01
     99.3100                 0.5275087519D-01
     46.4800                 0.1574865230D+00
     22.4900                 0.8039379419D-01
     11.0700                 0.3011174663D+00
      5.5350                -0.2382568597D+00
      2.8230                 0.1755201406D-01
      1.4470                -0.1026573707D+01
      0.7092                 0.1195738037D+01
      0.3218                -0.1625706140D+00
      0.1400                -0.9505687654D+00
      0.0585                 0.1152522517D+01
F    4   1.00
      2.8230                -0.9253754926D+00
      0.7092                -0.2291593212D+00
      0.3218                 0.5460557125D+00
      0.1400                -0.2096459503D+00
F    4   1.00
      2.8230                 0.1671308922D-07
      0.7092                -0.4012586175D+00
      0.3218                -0.5773496630D+00
      0.1400                -0.1531858706D+00
F    4   1.00
      2.8230                -0.3702941931D+00
      0.7092                 0.1029959758D+01
      0.3218                -0.3611445799D+00
      0.1400                -0.6872569420D+00
G    3   1.00
      0.7092                -0.5332808964D+00
      0.3218                -0.5168629979D+00
      0.1400                -0.9045732224D-01
****
S     0
S    20   1.00
1411000.0000                 0.1033336345D-04
 208000.0000                 0.8209054652D-04
  46620.0000                 0.4392649316D-03
  13020.0000                 0.1908200948D-02
   4141.0000                 0.7150250786D-02
   1461.0000                 0.2335045118D-01
    561.6000                 0.6581064173D-01
    232.8000                 0.1540611139D+00
    102.9000                 0.2802411525D+00
     47.7100                 0.3477254983D+00
     22.6700                 0.2199518352D+00
     10.6700                 0.4362533621D-01
      5.0040                 0.9000751771D-02
      2.3780                 0.1249250134D-01
      1.4000                 0.1486909131D-05
      1.1090                 0.3240344216D-02
      0.5133                -0.1414600184D-01
      0.2284                -0.1709098825D-01
      0.1032                -0.5224359235D-02
      0.0473                -0.1845582245D-03
S    20   1.00
1411000.0000                -0.2868793256D-05
 208000.0000                -0.2330737203D-04
  46620.0000                -0.1232132767D-03
  13020.0000                -0.5375832683D-03
   4141.0000                -0.2017276414D-02
   1461.0000                -0.6662002323D-02
    561.6000                -0.1933246225D-01
    232.8000                -0.4815102151D-01
    102.9000                -0.9986736265D-01
     47.7100                -0.1609733883D+00
     22.6700                -0.1494854831D+00
     10.6700                 0.7915361788D-01
      5.0040                 0.4666209777D+00
      2.3780                 0.4911058949D+00
      1.4000                 0.2338929581D-05
      1.1090                 0.1145834253D+00
      0.5133                 0.4615529654D-02
      0.2284                 0.6553537572D-02
      0.1032                 0.1554166206D-02
      0.0473                -0.6237473205D-04
S    20   1.00
1411000.0000                 0.3341414778D-01
 208000.0000                 0.8522568730D-02
  46620.0000                -0.2961085981D-01
  13020.0000                 0.1299005399D+00
   4141.0000                -0.1447874884D+00
   1461.0000                 0.4684605303D+00
    561.6000                -0.4698848708D+00
    232.8000                 0.9703294258D+00
    102.9000                 0.3268684718D+00
     47.7100                -0.1447034419D+01
     22.6700                 0.1295223507D+01
     10.6700                -0.4895965143D+01
      5.0040                 0.1350317312D+02
      2.3780                -0.3043964316D+02
      1.4000                 0.6438038379D+02
      1.1090                -0.4978985624D+02
      0.5133                 0.9810232330D+01
      0.2284                -0.5660427338D+01
      0.1032                 0.3453121569D+01
      0.0473                -0.1192416696D+01
S    20   1.00
1411000.0000                -0.1066064501D-05
 208000.0000                -0.9874196228D-05
  46620.0000                -0.4900712050D-04
  13020.0000                -0.2171132244D-03
   4141.0000                -0.8085497868D-03
   1461.0000                -0.2663483517D-02
    561.6000                -0.7714153076D-02
    232.8000                -0.1895473910D-01
    102.9000                -0.3870504823D-01
     47.7100                -0.6032492219D-01
     22.6700                -0.5542100775D-01
     10.6700                 0.2718675793D-01
      5.0040                 0.1917732409D+00
      2.3780                 0.3375983104D+00
      1.4000                 0.1711357024D-05
      1.1090                 0.9357789756D-01
      0.5133                -0.4724462915D+00
      0.2284                -0.5795171707D+00
      0.1032                -0.1760718332D+00
      0.0473                -0.5146559765D-02
S    20   1.00
1411000.0000                 0.2245677190D+00
 208000.0000                 0.6803993242D-01
  46620.0000                -0.2630118722D+00
  13020.0000                 0.8018646688D+00
   4141.0000                -0.1106727693D+01
   1461.0000                 0.2466777255D+01
    561.6000                -0.3690173418D+01
    232.8000                 0.4134478089D+01
    102.9000                -0.2242023566D+01
     47.7100                -0.1290364436D+01
     22.6700                 0.2928174911D+01
     10.6700                -0.2078686243D+01
      5.0040                 0.2739724104D+01
      2.3780                -0.1444177005D+02
      1.4000                 0.4750516419D+02
      1.1090                -0.3967910500D+02
      0.5133                 0.4308177052D+01
      0.2284                 0.1802945062D+01
      0.1032                -0.2705471652D+01
      0.0473                 0.1200188897D+01
S    20   1.00
1411000.0000                 0.1515102381D+00
 208000.0000                 0.4892739791D-01
  46620.0000                -0.1884814023D+00
  13020.0000                 0.5449617517D+00
   4141.0000                -0.6523301363D+00
   1461.0000                 0.1155518391D+01
    561.6000                -0.1255720729D+01
    232.8000                 0.8654433195D+00
    102.9000                 0.9725034948D+00
     47.7100                -0.2918588804D+01
     22.6700                 0.2957106982D+01
     10.6700                 0.4504110551D+00
      5.0040                -0.1140892131D+02
      2.3780                 0.4382896830D+02
      1.4000                -0.1204238979D+03
      1.1090                 0.9965233710D+02
      0.5133                -0.1772036537D+02
      0.2284                 0.5413397082D+01
      0.1032                -0.6566872948D+00
      0.0473                -0.5222872752D+00
S    20   1.00
1411000.0000                -0.9560527377D-06
 208000.0000                -0.8449459927D-05
  46620.0000                -0.4331734281D-04
  13020.0000                -0.1847184732D-03
   4141.0000                -0.7500740454D-03
   1461.0000                -0.2281018619D-02
    561.6000                -0.7115818901D-02
    232.8000                -0.1656257968D-01
    102.9000                -0.3889189957D-01
     47.7100                -0.5460845400D-01
     22.6700                -0.7654646334D-01
     10.6700                 0.8006128857D-01
      5.0040                 0.1884744930D+00
      2.3780                 0.6341847237D+00
      1.4000                 0.3854463338D-05
      1.1090                -0.1208442264D+00
      0.5133                -0.2031633597D+01
      0.2284                 0.9814817792D+00
      0.1032                 0.7182748506D+00
      0.0473                 0.7194781067D-02
S    20   1.00
1411000.0000                -0.2410372478D-05
 208000.0000                -0.1206265045D-04
  46620.0000                -0.6464126568D-04
  13020.0000                -0.2420727236D-03
   4141.0000                -0.1273603293D-02
   1461.0000                -0.3200983069D-02
    561.6000                -0.1245267027D-01
    232.8000                -0.1989080899D-01
    102.9000                -0.7895201156D-01
     47.7100                -0.4369357307D-01
     22.6700                -0.2209917356D+00
     10.6700                 0.3669938225D+00
      5.0040                 0.4247303694D-01
      2.3780                 0.2032393682D+01
      1.4000                -0.2795306420D-05
      1.1090                -0.4523880935D+01
      0.5133                 0.2334751672D+01
      0.2284                 0.1536098179D+01
      0.1032                -0.1803700201D+01
      0.0473                 0.1343209832D+00
S    20   1.00
1411000.0000                -0.7291715475D-01
 208000.0000                -0.2203304215D-01
  46620.0000                 0.8680611252D-01
  13020.0000                -0.2593755429D+00
   4141.0000                 0.3225141073D+00
   1461.0000                -0.5908177702D+00
    561.6000                 0.8455050862D+00
    232.8000                -0.4406910478D+00
    102.9000                -0.1268212739D+00
     47.7100                 0.2170316299D+01
     22.6700                -0.3411129841D+01
     10.6700                 0.2394886812D+01
      5.0040                -0.3994763427D+01
      2.3780                 0.8532075480D+01
      1.4000                -0.6992728792D+01
      1.1090                -0.4200403219D+00
      0.5133                 0.2483096068D+01
      0.2284                 0.5194150478D+00
      0.1032                -0.2652800401D+01
      0.0473                 0.1838337787D+01
S    20   1.00
1411000.0000                -0.9274397899D-01
 208000.0000                -0.2924068942D-01
  46620.0000                 0.1134081205D+00
  13020.0000                -0.3346103515D+00
   4141.0000                 0.4509348069D+00
   1461.0000                -0.8975670295D+00
    561.6000                 0.1293427282D+01
    232.8000                -0.1184833849D+01
    102.9000                 0.6224359767D+00
     47.7100                 0.7894131886D+00
     22.6700                -0.7822170596D+00
     10.6700                -0.1598321509D+01
      5.0040                 0.4762392633D+01
      2.3780                -0.1620444792D+02
      1.4000                 0.4497877076D+02
      1.1090                -0.3520817921D+02
      0.5133                 0.2756251450D+01
      0.2284                 0.4258464583D+00
      0.1032                 0.1161887322D+01
      0.0473                -0.1517329718D+01
P    18   1.00
  46620.0000                -0.7181914107D-08
  13020.0000                -0.5947068714D-08
   4141.0000                 0.6261834878D-04
   1461.0000                 0.2672107674D-03
    561.6000                 0.1369647495D-02
    232.8000                 0.5433714443D-02
    102.9000                 0.1877353286D-01
     47.7100                 0.5464563481D-01
     22.6700                 0.1386816619D+00
     10.6700                 0.2748182350D+00
      5.0040                 0.3681893157D+00
      2.3780                 0.2734487872D+00
      1.1090                 0.7247887465D-01
      0.5133                 0.3188385906D-02
      0.2284                 0.2384808088D-02
      0.1600                 0.1517129112D-06
      0.1032                 0.1797891584D-03
      0.0473                 0.2619513274D-03
P    18   1.00
  46620.0000                -0.3511911189D-01
  13020.0000                -0.3558151936D-01
   4141.0000                -0.4604298285D-01
   1461.0000                -0.1669514796D+00
    561.6000                -0.1104287337D+00
    232.8000                -0.5364985889D+00
    102.9000                 0.2039761606D+00
     47.7100                -0.9793557350D+00
     22.6700                 0.1412411650D+01
     10.6700                -0.2325475751D+01
      5.0040                 0.2782263878D+01
      2.3780                -0.1628454336D+01
      1.1090                 0.7527961805D+00
      0.5133                -0.9483274455D+00
      0.2284                 0.2230689353D+01
      0.1600                -0.1968093535D+01
      0.1032                 0.1964454965D+00
      0.0473                 0.1947933989D+00
P    18   1.00
  46620.0000                 0.3484342171D-01
  13020.0000                 0.1520618666D-01
   4141.0000                -0.4520766604D-02
   1461.0000                 0.8085962376D-01
    561.6000                -0.9765098872D-01
    232.8000                 0.2834379180D+00
    102.9000                -0.8435806548D+00
     47.7100                 0.6037488874D+00
     22.6700                -0.1838178592D+01
     10.6700                 0.3830529390D+01
      5.0040                -0.3212811001D+01
      2.3780                 0.1285147332D+01
      1.1090                -0.1245519854D+01
      0.5133                 0.2907350510D+01
      0.2284                -0.6864607550D+01
      0.1600                 0.6255827086D+01
      0.1032                -0.1082081892D+01
      0.0473                -0.3209495450D+00
P    18   1.00
  46620.0000                 0.3108231359D-02
  13020.0000                -0.1336850297D-01
   4141.0000                -0.1146591532D+00
   1461.0000                -0.3246991565D-01
    561.6000                -0.3837677108D+00
    232.8000                 0.2310834663D+00
    102.9000                -0.9437018185D+00
     47.7100                 0.1958557645D+01
     22.6700                -0.2428467093D+01
     10.6700                 0.3633835571D+01
      5.0040                -0.4389772806D+01
      2.3780                 0.2514637225D+01
      1.1090                 0.1053721820D+01
      0.5133                -0.4035325006D+01
      0.2284                 0.8295370997D+01
      0.1600                -0.7789726631D+01
      0.1032                 0.2386117274D+01
      0.0473                -0.4163708965D+00
P    18   1.00
  46620.0000                -0.4219602448D-01
  13020.0000                -0.3988355268D-01
   4141.0000                -0.1607540101D-01
   1461.0000                -0.1871073241D+00
    561.6000                 0.2071356663D-01
    232.8000                -0.6349248809D+00
    102.9000                 0.8666282646D+00
     47.7100                -0.1237905638D+01
     22.6700                 0.3243618092D+01
     10.6700                -0.4074523548D+01
      5.0040                 0.4264383168D+01
      2.3780                -0.4320186548D+01
      1.1090                 0.2716230391D+01
      0.5133                -0.6838953761D+00
      0.2284                 0.3186600123D+00
      0.1600                -0.9413751666D+00
      0.1032                 0.3318311352D+00
      0.0473                 0.3974058736D+00
P    18   1.00
  46620.0000                 0.2043173312D-08
  13020.0000                -0.2501908091D-07
   4141.0000                 0.1583813733D-04
   1461.0000                 0.6923060420D-04
    561.6000                 0.3483714839D-03
    232.8000                 0.1405127631D-02
    102.9000                 0.4853958174D-02
     47.7100                 0.1434459156D-01
     22.6700                 0.3727144846D-01
     10.6700                 0.7560207873D-01
      5.0040                 0.1067674917D+00
      2.3780                 0.7850921604D-01
      1.1090                -0.1033929538D+00
      0.5133                -0.3600128254D+00
      0.2284                -0.4306064043D+00
      0.1600                -0.1912752687D-06
      0.1032                -0.2395195458D+00
      0.0473                -0.4041311229D-01
P    18   1.00
  46620.0000                 0.1413125008D-01
  13020.0000                 0.1515488332D-01
   4141.0000                -0.6331051569D-01
   1461.0000                 0.4939150408D-01
    561.6000                -0.2688947172D+00
    232.8000                 0.4759892877D+00
    102.9000                -0.1111871166D+01
     47.7100                 0.1918373236D+01
     22.6700                -0.2667317120D+01
     10.6700                 0.4226115658D+01
      5.0040                -0.6797444232D+01
      2.3780                 0.8953446198D+01
      1.1090                -0.9659534804D+01
      0.5133                 0.9129878313D+01
      0.2284                -0.1089877435D+02
      0.1600                 0.8164857867D+01
      0.1032                -0.1778288306D+01
      0.0473                 0.3331329907D+00
P    18   1.00
  46620.0000                 0.2870607710D-07
  13020.0000                 0.2222694643D-07
   4141.0000                 0.9375851379D-04
   1461.0000                -0.8793586889D-04
    561.6000                 0.1159567769D-02
    232.8000                 0.3266229560D-02
    102.9000                 0.8099339004D-02
     47.7100                 0.4259149163D-01
     22.6700                 0.6536099445D-01
     10.6700                 0.2346020334D+00
      5.0040                 0.1235216106D+00
      2.3780                 0.2818219564D+00
      1.1090                -0.1823324054D+01
      0.5133                 0.1033119286D+01
      0.2284                 0.1006212891D+01
      0.1600                 0.1023605191D-05
      0.1032                -0.9986689143D+00
      0.0473                -0.1025298169D+00
P    18   1.00
  46620.0000                -0.1835500784D-07
  13020.0000                 0.2490430110D-07
   4141.0000                 0.3346477603D-04
   1461.0000                 0.5460447524D-04
    561.6000                 0.4771270859D-03
    232.8000                 0.1929106645D-02
    102.9000                 0.5736283297D-02
     47.7100                 0.2018639268D-01
     22.6700                 0.4508215657D-01
     10.6700                 0.1088984804D+00
      5.0040                 0.1163801558D+00
      2.3780                 0.1653989836D+00
      1.1090                -0.3184907757D+00
      0.5133                -0.9245250414D+00
      0.2284                 0.3907510627D+00
      0.1600                -0.5756989891D-06
      0.1032                 0.6443404639D+00
      0.0473                 0.1030650080D+00
P    18   1.00
  46620.0000                 0.1409606499D-01
  13020.0000                 0.1120130810D-01
   4141.0000                -0.6155173733D-01
   1461.0000                 0.7708893145D-01
    561.6000                -0.2167191431D+00
    232.8000                 0.4777930644D+00
    102.9000                -0.7741081440D+00
     47.7100                 0.1866110087D+01
     22.6700                -0.3269544922D+01
     10.6700                 0.3063042463D+01
      5.0040                -0.9610169448D+00
      2.3780                -0.1384791992D+01
      1.1090                 0.3214339611D+01
      0.5133                -0.5967789867D+01
      0.2284                 0.1853364520D+02
      0.1600                -0.2280291728D+02
      0.1032                 0.8585744179D+01
      0.0473                -0.1521677418D+00
D    13   1.00
    561.6000                -0.1794487640D-01
    232.8000                -0.2727038357D-01
    102.9000                -0.7630070179D-01
     47.7100                -0.1430993278D+00
     22.6700                -0.2539639696D+00
     10.6700                -0.3477164702D+00
      5.0040                -0.3077877193D+00
      2.3780                -0.1805883434D+00
      1.1090                 0.7564800965D-01
      0.5133                 0.2623373791D+00
      0.2284                -0.7311637160D-01
      0.1032                -0.1197314957D+00
      0.0473                -0.1290027088D-01
D    13   1.00
    561.6000                 0.1214672438D-07
    232.8000                -0.1938072187D-09
    102.9000                -0.1714996689D-07
     47.7100                 0.1100059389D-07
     22.6700                -0.1174183529D-07
     10.6700                 0.5623586357D-07
      5.0040                 0.3055641296D-01
      2.3780                 0.6895449753D-07
      1.1090                 0.2274393338D+00
      0.5133                 0.4799588479D+00
      0.2284                 0.4110190127D+00
      0.1032                -0.6109830723D-08
      0.0473                -0.6165711769D-08
D    13   1.00
    561.6000                -0.4400158643D-07
    232.8000                 0.6419028561D-07
    102.9000                -0.4785776172D-07
     47.7100                 0.4031955619D-08
     22.6700                 0.1316471579D-07
     10.6700                 0.3562559599D-08
      5.0040                -0.4913623499D-01
      2.3780                 0.1356388167D-06
      1.1090                 0.6557902294D+00
      0.5133                 0.4695186692D+00
      0.2284                -0.1101988327D+01
      0.1032                -0.4555606182D-07
      0.0473                 0.2214915322D-07
D    13   1.00
    561.6000                 0.3822004729D-01
    232.8000                 0.1264078614D-01
    102.9000                 0.2092604349D+00
     47.7100                 0.1593664530D-01
     22.6700                 0.4858913913D+00
     10.6700                -0.3274675462D+00
      5.0040                 0.4511108360D+00
      2.3780                -0.1405494151D+01
      1.1090                 0.6045361201D+00
      0.5133                 0.8252620972D+00
      0.2284                -0.1413219289D+01
      0.1032                 0.9089882244D+00
      0.0473                 0.1018359549D+00
D    13   1.00
    561.6000                -0.5436982838D-01
    232.8000                 0.5891698536D-01
    102.9000                -0.4491701343D+00
     47.7100                 0.4574731514D+00
     22.6700                -0.1031594243D+01
     10.6700                 0.1830922343D+01
      5.0040                -0.2412455630D+01
      2.3780                 0.3452568818D+01
      1.1090                -0.4409614002D+01
      0.5133                 0.4036936232D+01
      0.2284                -0.2469760150D+01
      0.1032                 0.7441851765D+00
      0.0473                 0.1374478269D+00
D    13   1.00
    561.6000                -0.2283981929D-01
    232.8000                 0.9167500088D-02
    102.9000                -0.1502089640D+00
     47.7100                 0.6765628940D-01
     22.6700                -0.3703783408D+00
     10.6700                 0.3699201455D+00
      5.0040                -0.8231891326D+00
      2.3780                 0.1095384296D+01
      1.1090                -0.1805588675D+00
      0.5133                -0.4854979295D-01
      0.2284                -0.9009759077D+00
      0.1032                 0.1153595789D+01
      0.0473                 0.1347680637D+00
F    4   1.00
      5.0040                 0.7018007527D+00
      1.1090                 0.7534909621D+00
      0.5133                -0.7583055088D+00
      0.2284                 0.8623941172D-01
F    4   1.00
      5.0040                -0.3690703998D-07
      1.1090                -0.2574971546D+00
      0.5133                -0.6116630565D+00
      0.2284                -0.2634203628D+00
F    4   1.00
      5.0040                 0.4898789526D+00
      1.1090                -0.5380880166D+00
      0.5133                -0.4436451671D+00
      0.2284                 0.1028148971D+01
G    3   1.00
      1.1090                 0.3737386031D+00
      0.5133                 0.6039709731D+00
      0.2284                 0.1735130634D+00
****
Cl     0
S    20   1.00
1570000.0000                 0.6530058627D-05
 235100.0000                 0.5252031693D-04
  53310.0000                 0.2764493350D-03
  14950.0000                 0.1184652475D-02
   4805.0000                 0.4383653523D-02
   1705.0000                 0.1423130152D-01
    659.0000                 0.3952714523D-01
    275.8000                 0.9034400705D-01
    122.8000                 0.1611666570D+00
     56.6700                 0.1887549917D+00
     26.5900                 0.9519439209D-01
     12.4000                 0.8083661286D-01
      5.7780                 0.2903243607D+00
      2.7260                 0.2995246429D+00
      1.2470                 0.6181253407D-01
      0.8000                 0.1980026874D-05
      0.5673                -0.4892654730D-02
      0.2479                -0.4337158328D-02
      0.1092                -0.1135171610D-02
      0.0477                -0.2263262550D-04
S    20   1.00
1570000.0000                 0.8703608784D-05
 235100.0000                 0.6751874244D-04
  53310.0000                 0.3563119734D-03
  14950.0000                 0.1529767376D-02
   4805.0000                 0.5670199906D-02
   1705.0000                 0.1852638900D-01
    659.0000                 0.5224717494D-01
    275.8000                 0.1236861447D+00
    122.8000                 0.2389354851D+00
     56.6700                 0.3418502472D+00
     26.5900                 0.2683430413D+00
     12.4000                -0.3138422479D-01
      5.7780                -0.3900865240D+00
      2.7260                -0.4041982148D+00
      1.2470                -0.8413730107D-01
      0.8000                -0.5565760475D-08
      0.5673                 0.7309707870D-02
      0.2479                 0.5782133179D-02
      0.1092                 0.1699519805D-02
      0.0477                 0.5784280100D-04
S    20   1.00
1570000.0000                -0.8123389737D-06
 235100.0000                -0.6633174739D-05
  53310.0000                -0.3388650416D-04
  14950.0000                -0.1522878130D-03
   4805.0000                -0.5480735645D-03
   1705.0000                -0.1843096927D-02
    659.0000                -0.5247296642D-02
    275.8000                -0.1316008089D-01
    122.8000                -0.2788276865D-01
     56.6700                -0.4867819717D-01
     26.5900                -0.5013693804D-01
     12.4000                 0.2575522627D-01
      5.7780                 0.1973802289D+00
      2.7260                 0.3546973145D+00
      1.2470                 0.3923484761D-01
      0.8000                -0.6400233770D-06
      0.5673                -0.5421629108D+00
      0.2479                -0.5496271060D+00
      0.1092                -0.1205996587D+00
      0.0477                -0.5512335776D-03
S    20   1.00
1570000.0000                 0.1009125247D+00
 235100.0000                -0.1886612156D+00
  53310.0000                 0.3006921983D+00
  14950.0000                -0.9429045717D+00
   4805.0000                 0.2088779364D+01
   1705.0000                -0.3388202724D+01
    659.0000                 0.3839717698D+01
    275.8000                -0.2139361788D+01
    122.8000                -0.5709151783D+00
     56.6700                 0.1818461892D+01
     26.5900                -0.1472174573D+00
     12.4000                -0.4043905123D+01
      5.7780                 0.7801068811D+01
      2.7260                -0.6898124603D+01
      1.2470                -0.1477301904D+01
      0.8000                 0.1192695401D+02
      0.5673                -0.8705472284D+01
      0.2479                -0.3707975217D+00
      0.1092                 0.1841790417D+01
      0.0477                -0.8929240454D+00
S    20   1.00
1570000.0000                -0.8601905817D-06
 235100.0000                -0.9013705898D-05
  53310.0000                -0.3972945657D-04
  14950.0000                -0.2186670965D-03
   4805.0000                -0.6904783807D-03
   1705.0000                -0.2447541411D-02
    659.0000                -0.6875648137D-02
    275.8000                -0.1712589119D-01
    122.8000                -0.3857897400D-01
     56.6700                -0.5944174708D-01
     26.5900                -0.8497221062D-01
     12.4000                 0.9338838941D-01
      5.7780                 0.1734848988D+00
      2.7260                 0.7989188289D+00
      1.2470                -0.5340253071D+00
      0.8000                 0.4032181849D-05
      0.5673                -0.1833478982D+01
      0.2479                 0.1317312765D+01
      0.1092                 0.4506611131D+00
      0.0477                 0.5040047220D-02
S    20   1.00
1570000.0000                -0.1393440402D-05
 235100.0000                -0.1683986508D-04
  53310.0000                -0.6678642113D-04
  14950.0000                -0.2770956844D-03
   4805.0000                -0.1194765800D-02
   1705.0000                -0.3108271398D-02
    659.0000                -0.1215655776D-01
    275.8000                -0.2308976666D-01
    122.8000                -0.6544613999D-01
     56.6700                -0.7938907331D-01
     26.5900                -0.1670850260D+00
     12.4000                 0.2494258409D+00
      5.7780                 0.3264658240D+00
      2.7260                 0.1689909987D+01
      1.2470                -0.4769620196D+01
      0.8000                 0.5054971928D-05
      0.5673                 0.3499238918D+01
      0.2479                 0.3077004058D+00
      0.1092                -0.1342530346D+01
      0.0477                 0.1295556310D+00
S    20   1.00
1570000.0000                -0.7725977477D-01
 235100.0000                 0.1464483338D+00
  53310.0000                -0.2269700328D+00
  14950.0000                 0.7264037186D+00
   4805.0000                -0.1570968564D+01
   1705.0000                 0.2515390263D+01
    659.0000                -0.2516505450D+01
    275.8000                 0.9212040707D+00
    122.8000                 0.2078742987D+01
     56.6700                -0.4242857795D+01
     26.5900                 0.3224685166D+01
     12.4000                -0.1893616784D+01
      5.7780                 0.4180724900D+01
      2.7260                -0.6849537245D+01
      1.2470                 0.4538736192D+01
      0.8000                 0.5910420443D+01
      0.5673                -0.9005935268D+01
      0.2479                 0.2389361119D+01
      0.1092                 0.6257858976D+00
      0.0477                -0.9776469434D+00
S    20   1.00
1570000.0000                -0.4497871990D-01
 235100.0000                 0.6656509573D-01
  53310.0000                -0.1081424248D+00
  14950.0000                 0.3195745386D+00
   4805.0000                -0.6049510977D+00
   1705.0000                 0.9704769546D+00
    659.0000                -0.1061925093D+01
    275.8000                 0.5419619993D+00
    122.8000                 0.7273200986D+00
     56.6700                -0.1049931693D+01
     26.5900                 0.9191514940D+00
     12.4000                 0.5614708786D-01
      5.7780                -0.5987273798D+01
      2.7260                 0.1730847634D+02
      1.2470                -0.5060857920D+02
      0.8000                 0.8680875443D+02
      0.5673                -0.5779840566D+02
      0.2479                 0.1312109743D+02
      0.1092                -0.4017982141D+01
      0.0477                 0.3681928687D+00
S    20   1.00
1570000.0000                -0.3659789582D-01
 235100.0000                 0.7523701632D-01
  53310.0000                -0.1149313505D+00
  14950.0000                 0.3835119275D+00
   4805.0000                -0.8485790128D+00
   1705.0000                 0.1461153833D+01
    659.0000                -0.1400986197D+01
    275.8000                 0.1119693832D+01
    122.8000                 0.7307920434D+00
     56.6700                -0.9373200686D+00
     26.5900                -0.9586694322D+00
     12.4000                 0.5214272673D+00
      5.7780                 0.9548179266D+00
      2.7260                -0.7588961354D+00
      1.2470                 0.1439336060D+01
      0.8000                -0.7546703077D+01
      0.5673                 0.8957802990D+01
      0.2479                -0.3948401060D+01
      0.1092                 0.8024039382D+00
      0.0477                 0.6196721799D+00
S    20   1.00
1570000.0000                -0.3978482461D-01
 235100.0000                 0.6217921642D-01
  53310.0000                -0.1046630661D+00
  14950.0000                 0.3031030591D+00
   4805.0000                -0.6311018328D+00
   1705.0000                 0.9867800435D+00
    659.0000                -0.1347012978D+01
    275.8000                 0.6797685879D+00
    122.8000                -0.4679135625D+00
     56.6700                 0.5445331572D-01
     26.5900                -0.3431260229D+00
     12.4000                 0.3475607533D+01
      5.7780                -0.8018996235D+01
      2.7260                 0.1551259382D+02
      1.2470                -0.4311316847D+02
      0.8000                 0.6908284993D+02
      0.5673                -0.4132286781D+02
      0.2479                 0.6472380246D+01
      0.1092                -0.2479720100D+01
      0.0477                 0.1339488448D+01
P    18   1.00
  53310.0000                -0.1189366064D-07
  14950.0000                -0.1151676419D-07
   4805.0000                -0.6224569553D-04
   1705.0000                -0.2573772629D-03
    659.0000                -0.1312591692D-02
    275.8000                -0.5106131926D-02
    122.8000                -0.1776538647D-01
     56.6700                -0.5349043564D-01
     26.5900                -0.1397339905D+00
     12.4000                -0.2804777028D+00
      5.7780                -0.3763250845D+00
      3.2000                -0.7677795881D-06
      2.7260                -0.2674739268D+00
      1.2470                -0.6316305844D-01
      0.5673                -0.3606244649D-02
      0.2479                -0.4186686386D-02
      0.1092                -0.8724110549D-03
      0.0477                -0.2542216816D-03
P    18   1.00
  53310.0000                 0.2316639461D-01
  14950.0000                 0.4026533867D-01
   4805.0000                 0.9560357006D-01
   1705.0000                 0.1363669419D+00
    659.0000                 0.2973146913D+00
    275.8000                 0.2591132968D+00
    122.8000                 0.2883401111D+00
     56.6700                -0.5442257527D+00
     26.5900                -0.1893006477D+00
     12.4000                -0.5951530761D+00
      5.7780                 0.5362598268D+00
      3.2000                 0.5518587416D+01
      2.7260                -0.5786398756D+01
      1.2470                 0.4224232733D+00
      0.5673                 0.9889794341D-01
      0.2479                -0.2087230530D-01
      0.1092                 0.3688778969D-01
      0.0477                -0.9668423634D-01
P    18   1.00
  53310.0000                -0.5021867043D-02
  14950.0000                -0.2100659302D-01
   4805.0000                -0.4826447363D-01
   1705.0000                -0.2584542502D-02
    659.0000                -0.1877080370D+00
    275.8000                -0.3826470137D-01
    122.8000                -0.5074337012D+00
     56.6700                 0.2417584655D+00
     26.5900                -0.1515330156D+01
     12.4000                 0.1609692880D+01
      5.7780                 0.8982326955D+00
      3.2000                -0.8777264215D+01
      2.7260                 0.8556990541D+01
      1.2470                -0.1303628351D+01
      0.5673                 0.8157883811D-01
      0.2479                 0.5610275447D+00
      0.1092                -0.6088887051D+00
      0.0477                 0.2527082162D+00
P    18   1.00
  53310.0000                 0.1787108089D-01
  14950.0000                 0.2264982120D-01
   4805.0000                 0.3512549059D-01
   1705.0000                 0.1736355269D+00
    659.0000                 0.9854450273D-01
    275.8000                 0.2940993255D+00
    122.8000                -0.1196165182D+00
     56.6700                 0.9486499373D-01
     26.5900                -0.1044385142D+01
     12.4000                 0.1779071041D+01
      5.7780                 0.1735496292D+01
      3.2000                -0.1383683752D+02
      2.7260                 0.1115494483D+02
      1.2470                 0.9579849802D+00
      0.5673                -0.1321446731D+01
      0.2479                 0.5016548256D+00
      0.1092                 0.5251173156D-01
      0.0477                -0.1043354968D+00
P    18   1.00
  53310.0000                -0.9502805568D-08
  14950.0000                 0.6662523322D-08
   4805.0000                -0.2113793515D-04
   1705.0000                -0.5872296425D-04
    659.0000                -0.3916376760D-03
    275.8000                -0.1345774205D-02
    122.8000                -0.5076529173D-02
     56.6700                -0.1483223447D-01
     26.5900                -0.4082410232D-01
     12.4000                -0.8256193141D-01
      5.7780                -0.1193599881D+00
      3.2000                -0.6386313417D-06
      2.7260                -0.7564178048D-01
      1.2470                 0.1441061384D+00
      0.5673                 0.4034433522D+00
      0.2479                 0.4218069478D+00
      0.1092                 0.1883930041D+00
      0.0477                 0.1762921730D-01
P    18   1.00
  53310.0000                 0.3517426190D-02
  14950.0000                -0.3640596797D-01
   4805.0000                 0.5905443848D-01
   1705.0000                -0.2461195908D+00
    659.0000                 0.2348303077D+00
    275.8000                -0.4296216670D+00
    122.8000                 0.4878058174D+00
     56.6700                -0.8543889911D+00
     26.5900                 0.1779546805D+01
     12.4000                -0.2599272171D+01
      5.7780                -0.1375779745D+00
      3.2000                 0.3174499339D+02
      2.7260                -0.3725526955D+02
      1.2470                 0.1153413197D+02
      0.5673                -0.7198259500D+01
      0.2479                 0.4217082843D+01
      0.1092                -0.1922611400D+01
      0.0477                 0.3983597605D+00
P    18   1.00
  53310.0000                -0.1564233757D-07
  14950.0000                 0.9123491857D-08
   4805.0000                -0.5331721827D-04
   1705.0000                -0.1482821540D-03
    659.0000                -0.8503316950D-03
    275.8000                -0.3155534517D-02
    122.8000                -0.1078617620D-01
     56.6700                -0.3526958164D-01
     26.5900                -0.9541259270D-01
     12.4000                -0.2069163182D+00
      5.7780                -0.2362428208D+00
      3.2000                 0.1195615385D-05
      2.7260                -0.1644639600D-01
      1.2470                 0.1820204889D+01
      0.5673                -0.1663125737D+01
      0.2479                -0.3103633528D+00
      0.1092                 0.8476876274D+00
      0.0477                 0.2371957263D-01
P    18   1.00
  53310.0000                 0.2569044314D-07
  14950.0000                -0.3829996621D-07
   4805.0000                 0.3057606592D-04
   1705.0000                 0.6903686925D-04
    659.0000                 0.5238845871D-03
    275.8000                 0.1820867203D-02
    122.8000                 0.6368239952D-02
     56.6700                 0.2070737619D-01
     26.5900                 0.5156333182D-01
     12.4000                 0.1202244957D+00
      5.7780                 0.1316535771D+00
      3.2000                -0.7521462058D-06
      2.7260                 0.1700345194D+00
      1.2470                -0.5137021531D+00
      0.5673                -0.8009188042D+00
      0.2479                 0.6354271792D+00
      0.1092                 0.5039119864D+00
      0.0477                 0.4638067029D-01
P    18   1.00
  53310.0000                -0.7608493429D-02
  14950.0000                 0.1372086710D-01
   4805.0000                -0.1528164354D-01
   1705.0000                 0.2354275389D-02
    659.0000                -0.4048520792D-01
    275.8000                -0.1060738905D-01
    122.8000                 0.7001874091D-02
     56.6700                -0.1503332323D+00
     26.5900                 0.2941775682D+00
     12.4000                -0.5061467222D+00
      5.7780                 0.3402342465D+00
      3.2000                 0.6780987392D+01
      2.7260                -0.7823029148D+01
      1.2470                 0.1703941047D+00
      0.5673                 0.2686578979D+01
      0.2479                -0.3236247348D+01
      0.1092                 0.1506788373D+01
      0.0477                 0.2176625102D+00
P    18   1.00
  53310.0000                 0.2194509637D-02
  14950.0000                -0.6767910559D-01
   4805.0000                -0.5769618247D-01
   1705.0000                -0.2829559641D-01
    659.0000                -0.2530522730D+00
    275.8000                 0.2495374356D+00
    122.8000                -0.4173803883D+00
     56.6700                 0.2373956938D+01
     26.5900                -0.3603445542D+01
     12.4000                 0.2633972972D+01
      5.7780                -0.4210919468D+00
      3.2000                -0.4367247132D+01
      2.7260                 0.4102588926D+01
      1.2470                 0.4066204855D+00
      0.5673                -0.1661227604D+01
      0.2479                 0.2570691668D+01
      0.1092                -0.2829267872D+01
      0.0477                 0.1661033018D+01
D    13   1.00
    659.0000                 0.1132176068D-01
    275.8000                 0.1199374248D-01
    122.8000                 0.4189039049D-01
     56.6700                 0.9259523399D-01
     26.5900                 0.1889133412D+00
     12.4000                 0.3366948308D+00
      5.7780                 0.4116495654D+00
      2.7260                 0.2564208644D+00
      1.2470                -0.5145919365D+00
      0.5673                -0.1373980246D-01
      0.2479                 0.4906634965D+00
      0.1092                -0.4852627273D+00
      0.0477                -0.4126709505D-01
D    13   1.00
    659.0000                -0.3543296617D-07
    275.8000                 0.4248465105D-07
    122.8000                -0.1988642494D-07
     56.6700                -0.1581221776D-07
     26.5900                -0.9714829232D-08
     12.4000                 0.5233742815D-07
      5.7780                 0.3586181258D-01
      2.7260                 0.4302009972D-07
      1.2470                 0.2932948620D+00
      0.5673                 0.5059230570D+00
      0.2479                 0.3223921248D+00
      0.1092                -0.2266010571D-07
      0.0477                 0.5068318337D-08
D    13   1.00
    659.0000                 0.2665906454D-01
    275.8000                 0.4552455510D-01
    122.8000                 0.1749071070D+00
     56.6700                 0.1107921940D+00
     26.5900                 0.3999566127D+00
     12.4000                -0.3688087558D+00
      5.7780                 0.5532871030D+00
      2.7260                -0.1461216501D+01
      1.2470                 0.5197284065D+00
      0.5673                 0.5000902007D+00
      0.2479                -0.1524653377D+00
      0.1092                -0.4267040013D+00
      0.0477                 0.1669332616D-01
D    13   1.00
    659.0000                -0.3735229965D-01
    275.8000                -0.6741522884D-01
    122.8000                -0.2592407876D+00
     56.6700                -0.1432032895D+00
     26.5900                -0.5084520991D+00
     12.4000                 0.6884792367D+00
      5.7780                -0.8254591432D+00
      2.7260                 0.1591531799D+01
      1.2470                -0.2619849184D+01
      0.5673                 0.2514730372D+01
      0.2479                -0.1148906807D+01
      0.1092                -0.5287580635D-01
      0.0477                -0.4546029742D-01
D    13   1.00
    659.0000                -0.2925402840D-07
    275.8000                 0.3970892821D-07
    122.8000                -0.1395230379D-07
     56.6700                -0.8503838827D-08
     26.5900                -0.4984963731D-09
     12.4000                 0.2206676892D-07
      5.7780                -0.3365723799D-01
      2.7260                -0.5802520294D-08
      1.2470                 0.7882509186D+00
      0.5673                 0.1629560977D+00
      0.2479                -0.9800739516D+00
      0.1092                 0.5365709531D-07
      0.0477                -0.1964296057D-07
D    13   1.00
    659.0000                 0.5845461793D-02
    275.8000                 0.7067890839D-02
    122.8000                 0.9927493517D-01
     56.6700                -0.9404992653D-01
     26.5900                 0.1099388532D+00
     12.4000                -0.8624776925D+00
      5.7780                 0.9465089842D+00
      2.7260                -0.1086699245D+01
      1.2470                 0.1769945204D+01
      0.5673                -0.2421808720D+01
      0.2479                 0.2544329976D+01
      0.1092                -0.1588657310D+01
      0.0477                -0.1047463251D+00
F    4   1.00
      5.7780                 0.7075795523D+00
      1.2470                 0.7422412172D+00
      0.5673                -0.8471638576D+00
      0.2479                 0.1533044946D+00
F    4   1.00
      5.7780                -0.1547595028D-07
      1.2470                 0.3419189745D+00
      0.5673                 0.6210454456D+00
      0.2479                 0.1630270146D+00
F    4   1.00
      5.7780                -0.5031098645D+00
      1.2470                 0.6530246990D+00
      0.5673                 0.1754139146D+00
      0.2479                -0.9316173526D+00
G    3   1.00
      1.2470                 0.4674905452D+00
      0.5673                 0.5727437563D+00
      0.2479                 0.9938159000D-01
****

